High-Precision X-ray Timing of Three Millisecond Pulsars with NICER: Stability Estimates and Comparison with Radio

The Neutron Star Interior Composition Explorer (NICER) is an X-ray astrophysics payload on the International Space Station. It enables unprecedented high-precision timing of millisecond pulsars without the pulse broadening and delays due to dispersion and scattering within the interstellar medium that plague radio timing. We present initial timing results from a year of data on the millisecond pulsars PSR B1937+21 and PSR J0218+4232, and nine months of data on PSR B1821-24. NICER time-of-arrival uncertainties for the three pulsars are consistent with theoretical lower bounds and simulations based on their pulse shape templates and average source and background photon count rates. To estimate timing stability, we use the $\sigma_z$ measure, which is based on the average of the cubic coefficients of polynomial fits to subsets of timing residuals. So far we are achieving timing stabilities $\sigma_z \approx 3 \times 10^{-14}$ for PSR B1937+21 and on the order of $10^{-12}$ for PSRs B1821$-$24 and J0218+4232. Within the span of our \textit{NICER} data we do not yet see the characteristic break point in the slope of $\sigma_z$; detection of such a break would indicate that further improvement in the cumulative root-mean-square (RMS) timing residual is limited by timing noise. We see this break point in our comparison radio data sets for PSR B1821-24 and PSR B1937+21 on time scales of $> 2$ years.

==> anc/supplementary-materials/B1937+21-nancay-frozen-dmx.par.refit <==
PSRJ           B1937+21
ELONG          301.9732446189749762999188221 0  0.00000001472188633908   
ELAT           42.2967523337743791130016735 0  0.00000001232924318239   
F0             641.92823333454390689     0  0.00000000000162650757   
F1             -4.3308879294998649939e-14 0  1.2496069060661380385e-20
PEPOCH         55321                       
POSEPOCH       55321                       
DMEPOCH        55321                       
DM             71.090617000000000003       
PMELONG        -0.046916756009362998723  0  0.00920274650209890535   
PMELAT         -0.42487734325515846674   0  0.01108017558736874852   
PX             0.6006041314602256529     0  0.08059079184383063921   
START          55800.864259342570467       
FINISH         57956.982160471101775       
TZRMJD         56879.928025232381749       
TZRFRQ         1422.2950439999999617    
TZRSITE        ncyobs   
TRES           0.604        
EPHVER         5                           
DMX_0001       -0.068598157099999999999     0.00003589724030000000   
DMX_0002       -0.068391898700000000002     0.00002902838990000000   
DMX_0003       -0.068376844199999999999     0.00002971036950000000   
DMX_0004       -0.068296110500000000003     0.00007081877130000000   
DMX_0005       -0.069191553100000000001     0.00002631131070000000   
DMX_0006       -0.069351493799999999999     0.00006408841020000000   
DMX_0007       -0.069303829400000000002     0.00002615219490000000   
DMX_0008       -0.069439763799999999999     0.00004356704920000000   
DMX_0009       -0.069354344400000000002     0.00003857752350000000   
DMX_0010       -0.069281396300000000001     0.00007619234880000000   
DMX_0011       -0.069299819899999999999     0.00007976937470000000   
DMX_0012       -0.069131492000000000001     0.00005526558090000000   
DMX_0013       -0.068955942499999999997     0.00004139548640000000   
DMX_0014       -0.069023468900000000001     0.00004758258320000000   
DMX_0015       -0.0690485962                0.00040810369300000000   
DMX_0016       -0.068744619900000000002     0.00004640317390000000   
DMX_0017       -0.0683466737                0.00005096959640000000   
DMX_0018       -0.067953789899999999999     0.00003589694730000000   
DMX_0019       -0.068265750900000000003     0.00005823148650000000   
DMX_0020       -0.068447277500000000001     0.00005315793570000000   
DMX_0021       -0.068676075900000000002   
DMX_0022       -0.0685789389                0.00002350883970000000   
DMX_0023       -0.068270189799999999999     0.00002698196920000000   
DMX_0024       -0.068701388900000000002     0.00013054868400000000   
DMX_0025       -0.068733715799999999999     0.00002568182980000000   
DMX_0026       -0.068605325800000000003     0.00004524352080000000   
DMX_0027       -0.068513247600000000001     0.00003123490630000000   
DMX_0028       -0.068639872800000000003     0.00002759329070000000   
DMX_0029       -0.068467050700000000003     0.00003606370780000000   
DMX_0030       -0.068957042400000000003     0.00004720709380000000   
DMX_0031       -0.070454963800000000003     0.00012912614000000000   
DMX_0032       -0.068699446899999999999     0.00005087847360000000   
DMX_0033       -0.068672351900000000002     0.00002571362690000000   
DMX_0034       -0.068488219799999999997     0.00003980145960000000   
DMX_0035       -0.0688978203                0.00002233252930000000   
DMX_0036       -0.068982646999999999998     0.00003252063030000000   
DMX_0037       -0.068908070699999999999     0.00003507906800000000   
DMX_0038       -0.068948376200000000001     0.00002825241570000000   
DMX_0039       -0.068983099                 0.00001217207900000000   
DMX_0040       -0.068831388600000000003     0.00001920141370000000   
DMX_0041       -0.069075915800000000002     0.00001855960870000000   
DMX_0042       -0.068962255100000000001     0.00007546961060000000   
DMX_0043       -0.0684513039                0.00004332836290000000   
DMX_0044       -0.068905567199999999998     0.00005210931600000000   
DMX_0045       -0.068783073400000000002     0.00004079316560000000   
DMX_0046       -0.068401441                 0.00002687582880000000   
DMX_0047       -0.068338136400000000003     0.00002981348860000000   
DMX_0048       -0.068108173500000000003     0.00002919418740000000   
DMX_0049       -0.068189153599999999997     0.00001396729650000000   
DMX_0050       -0.068236825699999999997     0.00001384985130000000   
DMX_0051       -0.068244013599999999997     0.00001469566210000000   
DMX_0052       -0.0680590848                0.00004578477710000000   
DMX_0053       -0.0679256496                0.00007416998020000000   
DMX_0054       -0.068008359199999999999     0.00002235198470000000   
DMX_0055       -0.068052200700000000002     0.00002221959760000000   
DMX_0056       -0.067759952799999999998     0.00003915169750000000   
DMX_0057       -0.0679428874                0.00002376426220000000   
DMX_0058       -0.067853370999999999998     0.00002533051660000000   
DMX_0059       -0.0676622147                0.00003514713260000000   
DMX_0060       -0.067851281400000000003     0.00005106780030000000   
DMX_0061       -0.067712112800000000002     0.00004176249080000000   
DMX_0062       -0.0678152587                0.00004206175350000000   
DMX_0063       -0.067646424000000000002     0.00004004451230000000   
DMX_0064       -0.0679180996                0.00002831484700000000   
DMX_0065       -0.067567252899999999997     0.00004160271380000000   
DMX_0066       -0.067431474300000000002     0.00056355225900000000   
DMX_0067       -0.0679342435                0.00003192071850000000   
DMX_0068       -0.067812306199999999997     0.00005175912690000000   
DMX_0069       -0.067921048200000000001     0.00003492297230000000   
DMX_0070       -0.067665581200000000002     0.00017325883300000000   
DMX_0071       -0.067582549400000000002     0.00002704980560000000   
DMX_0072       -0.057754764600000000001     0.00179906993000000000   
DMX_0073       -0.067505919199999999998     0.00007482287510000000   
DMX_0074       -0.067345057299999999999     0.00009462225430000000   
DMX_0075       -0.067380780000000000002     0.00003836208420000000   
DMX_0076       -0.067333604099999999999     0.00002850695090000000   
DMX_0077       -0.0674794543                0.00006929758250000000   
DMX_0078       -0.0674501485                0.00004906033470000000   
DMX_0079       -0.067780157499999999998     0.00002657958310000000   
DMX_0080       -0.067633822799999999998     0.00003057595530000000   
DMX_0081       -0.067765239100000000002     0.00007569588880000000   
DMX_0082       -0.067822065299999999997     0.00003549474460000000   
DMX_0083       -0.068121329599999999997     0.00002571807550000000   
DMX_0084       -0.068039665300000000001     0.00002987058630000000   
DMX_0085       -0.067967447400000000002     0.00015028357100000000   
DMX_0086       -0.068041232300000000001     0.00002204673950000000   
DMX_0087       -0.067844281899999999997     0.00004581656210000000   
DMX_0088       -0.067787763099999999999     0.00002628894930000000   
DMX_0089       -0.068137230199999999999     0.00003775880870000000   
DMX_0090       -0.067981370799999999998     0.00003342231210000000   
DMX_0091       -0.068603272800000000001     0.00006574062910000000   
DMX_0092       -0.068596496200000000002     0.00003288199680000000   
DMX_0093       -0.068924525700000000003     0.00006289194850000000   
DMX_0094       -0.068953015200000000002     0.00006105573370000000   
DMX_0095       -0.069512844199999999998     0.00002225132140000000   
DMX_0096       -0.069224855500000000002     0.00004443824960000000   
DMX_0097       -0.069129379599999999997     0.00003271466030000000   
DMX_0098       -0.069319013999999999998     0.00004065463020000000   
DMX_0099       -0.069488404600000000003     0.00002714660790000000   
DMX_0100       -0.069705010100000000001     0.00002278119680000000   
DMX_0101       -0.069618675300000000002     0.00009720092930000000   
DMX_0102       -0.065429189099999999998     0.00232026559000000000   
DMX_0103       -0.070212160000000000002     0.00002742765810000000   
DMX_0104       -0.0698830235                0.00004299360920000000   
DMX_0105       -0.070027863800000000003     0.00003782190890000000   
DMX_0106       -0.070270238299999999998     0.00004603056740000000   
DMX_0107       -0.069428236099999999998     0.00008571579830000000   
DMX_0108       -0.069881312700000000002     0.00006918606920000000   
DMX_0109       -0.070173151399999999997     0.00003208409470000000   
DMX_0110       -0.070511091099999999997     0.00001800275720000000   
DMX_0111       -0.070610346400000000002     0.00001892809810000000   
DMX_0112       -0.0709510081                0.00020241219500000000   
DMX_0113       -0.070444975800000000003     0.00005201303420000000   
DMX_0114       -0.071220585999999999999     0.00002764163120000000   
DMX_0115       -0.071548393900000000002     0.00001715484730000000   
DMX_0116       -0.0709091277                0.00387053870000000000   
DMX_0117       -0.071721297399999999997     0.00003106032270000000   
DMX_0118       -0.071380708799999999997     0.00004309497550000000   
DMX_0119       -0.071540572700000000003     0.00002307055730000000   
DMX_0120       -0.071673932299999999999     0.00002292421800000000   
DMX_0121       -0.071263878799999999999     0.00003397432040000000   
DMX_0122       -0.071479111300000000002     0.00003739882420000000   
DMX_0123       -0.0713983592                0.00004617698030000000   
DMX_0124       -0.072068312500000000002     0.00004157516370000000   
DMX_0125       -0.071473444999999999999     0.00004080060170000000   
DMX_0126       -0.071646722700000000001     0.00001276350940000000   
DMX_0127       -0.071680819100000000003     0.00001328094760000000   
DMX_0128       -0.066783282199999999998     0.00173821936000000000   
DMX_0129       -0.070411855900000000002     0.00025473931600000000   
DMX_0130       -0.067398237100000000001     0.00105069427000000000   
DMX_0131       -0.067704191800000000001     0.00189680907000000000   
DMX_0132       -0.072566308700000000002     0.00005550622380000000   
DMX_0133       -0.072561679999999999997     0.00006086178320000000   
DMX_0134       -0.072599639699999999999     0.00004939841310000000   
DMX_0135       -0.074062289000000000002     0.00357448507000000000   
DMX_0136       -0.072999102199999999998     0.00004254045950000000   
DMX_0137       -0.073062664399999999998     0.00007032699400000000   
DMX_0138       -0.072880096700000000001     0.00003497114010000000   
DMX_0139       -0.073000706599999999999     0.00003495904600000000   
DMX_0140       -0.074183014400000000003     0.00004120263490000000   
DMX_0141       -0.073613727399999999997     0.00003354134480000000   
DMX_0142       -0.073024871400000000002     0.00003847049330000000   
DMX_0143       -0.073339226899999999998     0.00007624380390000000   
DMX_0144       -0.073390087499999999997     0.00004667012690000000   
DMX_0145       -0.073077153700000000001     0.00016662164600000000   
DMXR1_0001     55800.86525                 
DMXR1_0002     55808.877269999999999       
DMXR1_0003     55816.841170000000002       
DMXR1_0004     55833.806940000000001       
DMXR1_0005     55848.754629999999999       
DMXR1_0006     55863.711790000000001       
DMXR1_0007     55885.654050000000002       
DMXR1_0008     55898.62969                 
DMXR1_0009     55930.535209999999999       
DMXR1_0010     55937.52338                 
DMXR1_0011     55952.48152                 
DMXR1_0012     55967.44136                 
DMXR1_0013     55991.359400000000001       
DMXR1_0014     56005.326239999999999       
DMXR1_0015     56020.281659999999999       
DMXR1_0016     56037.229379999999999       
DMXR1_0017     56051.212769999999999       
DMXR1_0018     56058.16582                 
DMXR1_0019     56065.143439999999998       
DMXR1_0020     56076.115269999999999       
DMXR1_0021     56096.060279999999999       
DMXR1_0022     56109.030360000000002       
DMXR1_0023     56117.002929999999999       
DMXR1_0024     56130.99277                 
DMXR1_0025     56141.9453                  
DMXR1_0026     56157.893249999999998       
DMXR1_0027     56166.876940000000001       
DMXR1_0028     56174.85023                 
DMXR1_0029     56193.792649999999998       
DMXR1_0030     56206.75713                 
DMXR1_0031     56213.76746                 
DMXR1_0032     56223.734660000000002       
DMXR1_0033     56241.67906                 
DMXR1_0034     56255.635010000000001       
DMXR1_0035     56270.594390000000001       
DMXR1_0036     56286.552150000000001       
DMXR1_0037     56298.518049999999999       
DMXR1_0038     56311.482430000000001       
DMXR1_0039     56318.461549999999999       
DMXR1_0040     56334.423559999999998       
DMXR1_0041     56343.39451                 
DMXR1_0042     56361.35183                 
DMXR1_0043     56397.253039999999999       
DMXR1_0044     56413.204129999999999       
DMXR1_0045     56431.15615                 
DMXR1_0046     56460.079809999999998       
DMXR1_0047     56473.046240000000001       
DMXR1_0048     56491.988969999999998       
DMXR1_0049     56500.96387                 
DMXR1_0050     56506.965319999999998       
DMXR1_0051     56513.924099999999999       
DMXR1_0052     56526.90382                 
DMXR1_0053     56534.88334                 
DMXR1_0054     56541.866489999999999       
DMXR1_0055     56549.847619999999999       
DMXR1_0056     56558.808440000000001       
DMXR1_0057     56573.781639999999999       
DMXR1_0058     56582.75732                 
DMXR1_0059     56604.683160000000001       
DMXR1_0060     56616.648820000000001       
DMXR1_0061     56623.642060000000001       
DMXR1_0062     56637.584009999999999       
DMXR1_0063     56649.560410000000001       
DMXR1_0064     56679.473600000000001       
DMXR1_0065     56707.38495                 
DMXR1_0066     56727.32714                 
DMXR1_0067     56740.311520000000002       
DMXR1_0068     56748.283999999999999       
DMXR1_0069     56761.25423                 
DMXR1_0070     56778.22597                 
DMXR1_0071     56799.150600000000001       
DMXR1_0072     56808.133199999999999       
DMXR1_0073     56815.086559999999999       
DMXR1_0074     56837.033750000000001       
DMXR1_0075     56845.02094                 
DMXR1_0076     56879.92802                 
DMXR1_0077     56893.891179999999999       
DMXR1_0078     56918.837710000000001       
DMXR1_0079     56946.760950000000001       
DMXR1_0080     56962.699570000000001       
DMXR1_0081     56972.661519999999999       
DMXR1_0082     56978.663039999999999       
DMXR1_0083     56992.61665                 
DMXR1_0084     57000.59046                 
DMXR1_0085     57009.574560000000002       
DMXR1_0086     57022.53519                 
DMXR1_0087     57029.515059999999998       
DMXR1_0088     57038.478449999999999       
DMXR1_0089     57044.47906                 
DMXR1_0090     57057.44106                 
DMXR1_0091     57066.411110000000001       
DMXR1_0092     57074.384810000000002       
DMXR1_0093     57082.373460000000001       
DMXR1_0094     57089.351949999999999       
DMXR1_0095     57102.328199999999999       
DMXR1_0096     57111.300619999999999       
DMXR1_0097     57119.25733                 
DMXR1_0098     57129.24682                 
DMXR1_0099     57137.20814                 
DMXR1_0100     57149.194109999999998       
DMXR1_0101     57165.148790000000002       
DMXR1_0102     57212.998470000000001       
DMXR1_0103     57232.968489999999999       
DMXR1_0104     57246.912510000000001       
DMXR1_0105     57257.897189999999998       
DMXR1_0106     57271.85915                 
DMXR1_0107     57283.82366                 
DMXR1_0108     57290.79053                 
DMXR1_0109     57299.779109999999999       
DMXR1_0110     57319.713090000000001       
DMXR1_0111     57328.699269999999999       
DMXR1_0112     57336.682169999999999       
DMXR1_0113     57353.620329999999999       
DMXR1_0114     57368.591470000000001       
DMXR1_0115     57391.52383                 
DMXR1_0116     57405.488060000000001       
DMXR1_0117     57421.44248                 
DMXR1_0118     57440.380980000000001       
DMXR1_0119     57454.34449                 
DMXR1_0120     57461.33972                 
DMXR1_0121     57469.3035                  
DMXR1_0122     57485.272369999999999       
DMXR1_0123     57493.24962                 
DMXR1_0124     57513.195039999999999       
DMXR1_0125     57525.14594                 
DMXR1_0126     57537.121259999999999       
DMXR1_0127     57544.113620000000001       
DMXR1_0128     57554.078320000000001       
DMXR1_0129     57571.04975                 
DMXR1_0130     57611.927720000000001       
DMXR1_0131     57625.883430000000001       
DMXR1_0132     57760.533080000000002       
DMXR1_0133     57774.487850000000002       
DMXR1_0134     57792.420390000000001       
DMXR1_0135     57801.392749999999999       
DMXR1_0136     57818.345109999999998       
DMXR1_0137     57836.323830000000001       
DMXR1_0138     57845.270579999999999       
DMXR1_0139     57863.225010000000001       
DMXR1_0140     57881.176010000000002       
DMXR1_0141     57890.146080000000001       
DMXR1_0142     57903.1097                  
DMXR1_0143     57928.060469999999999       
DMXR1_0144     57943.03003                 
DMXR1_0145     57956.981159999999999       
DMXR2_0001     55804.87782                 
DMXR2_0002     55813.852599999999999       
DMXR2_0003     55821.809460000000001       
DMXR2_0004     55836.778169999999999       
DMXR2_0005     55853.752829999999999       
DMXR2_0006     55868.711099999999998       
DMXR2_0007     55885.654070000000001       
DMXR2_0008     55902.619669999999999       
DMXR2_0009     55930.535229999999999       
DMXR2_0010     55940.505700000000001       
DMXR2_0011     55954.470330000000001       
DMXR2_0012     55967.441379999999999       
DMXR2_0013     55991.35942                 
DMXR2_0014     56005.326260000000001       
DMXR2_0015     56024.280729999999998       
DMXR2_0016     56037.229399999999998       
DMXR2_0017     56056.186599999999999       
DMXR2_0018     56058.18993                 
DMXR2_0019     56065.166329999999999       
DMXR2_0020     56077.135000000000002       
DMXR2_0021     56096.083729999999999       
DMXR2_0022     56115.01371                 
DMXR2_0023     56117.026579999999999       
DMXR2_0024     56130.992789999999999       
DMXR2_0025     56145.944459999999999       
DMXR2_0026     56157.914549999999998       
DMXR2_0027     56169.86487                 
DMXR2_0028     56180.849160000000001       
DMXR2_0029     56193.816269999999999       
DMXR2_0030     56210.775680000000001       
DMXR2_0031     56213.767479999999999       
DMXR2_0032     56228.70457                 
DMXR2_0033     56241.679079999999999       
DMXR2_0034     56255.63503                 
DMXR2_0035     56270.59441                 
DMXR2_0036     56286.55217                 
DMXR2_0037     56298.518070000000002       
DMXR2_0038     56311.48245                 
DMXR2_0039     56318.461569999999998       
DMXR2_0040     56340.403179999999999       
DMXR2_0041     56343.39453                 
DMXR2_0042     56361.351849999999999       
DMXR2_0043     56400.24108                 
DMXR2_0044     56413.204149999999998       
DMXR2_0045     56435.144089999999998       
DMXR2_0046     56460.079830000000001       
DMXR2_0047     56473.04626                 
DMXR2_0048     56491.988990000000001       
DMXR2_0049     56505.961189999999998       
DMXR2_0050     56511.931819999999998       
DMXR2_0051     56519.918790000000001       
DMXR2_0052     56526.903839999999999       
DMXR2_0053     56534.88336                 
DMXR2_0054     56547.85277                 
DMXR2_0055     56552.83915                 
DMXR2_0056     56558.80846                 
DMXR2_0057     56579.769130000000001       
DMXR2_0058     56582.757339999999999       
DMXR2_0059     56610.679400000000001       
DMXR2_0060     56616.64884                 
DMXR2_0061     56628.617650000000001       
DMXR2_0062     56637.584029999999998       
DMXR2_0063     56654.55057                 
DMXR2_0064     56683.467860000000002       
DMXR2_0065     56707.409579999999998       
DMXR2_0066     56727.327159999999999       
DMXR2_0067     56741.317959999999999       
DMXR2_0068     56748.284020000000002       
DMXR2_0069     56762.253229999999999       
DMXR2_0070     56778.225989999999999       
DMXR2_0071     56802.148720000000001       
DMXR2_0072     56808.133220000000001       
DMXR2_0073     56815.086580000000001       
DMXR2_0074     56837.033770000000001       
DMXR2_0075     56845.020959999999999       
DMXR2_0076     56884.928429999999999       
DMXR2_0077     56893.891200000000001       
DMXR2_0078     56924.806760000000001       
DMXR2_0079     56949.744039999999998       
DMXR2_0080     56962.699590000000001       
DMXR2_0081     56972.661539999999999       
DMXR2_0082     56978.663060000000002       
DMXR2_0083     56996.609359999999999       
DMXR2_0084     57005.584949999999999       
DMXR2_0085     57009.574580000000001       
DMXR2_0086     57022.535209999999999       
DMXR2_0087     57032.50395                 
DMXR2_0088     57040.50423                 
DMXR2_0089     57050.46134                 
DMXR2_0090     57060.430309999999999       
DMXR2_0091     57066.41113                 
DMXR2_0092     57078.386579999999999       
DMXR2_0093     57082.373480000000001       
DMXR2_0094     57089.351970000000001       
DMXR2_0095     57107.30714                 
DMXR2_0096     57111.300640000000001       
DMXR2_0097     57119.280519999999999       
DMXR2_0098     57129.246839999999999       
DMXR2_0099     57141.220680000000002       
DMXR2_0100     57152.19031                 
DMXR2_0101     57165.148810000000001       
DMXR2_0102     57212.99849                 
DMXR2_0103     57232.968509999999998       
DMXR2_0104     57249.91835                 
DMXR2_0105     57259.88571                 
DMXR2_0106     57271.859169999999999       
DMXR2_0107     57285.808879999999998       
DMXR2_0108     57290.811039999999998       
DMXR2_0109     57305.762070000000001       
DMXR2_0110     57325.70994                 
DMXR2_0111     57333.68702                 
DMXR2_0112     57336.682189999999999       
DMXR2_0113     57354.62867                 
DMXR2_0114     57374.574529999999999       
DMXR2_0115     57397.52336                 
DMXR2_0116     57405.48808                 
DMXR2_0117     57423.44445                 
DMXR2_0118     57440.402650000000001       
DMXR2_0119     57459.346070000000001       
DMXR2_0120     57461.339739999999999       
DMXR2_0121     57472.310359999999999       
DMXR2_0122     57489.262170000000001       
DMXR2_0123     57493.249639999999999       
DMXR2_0124     57515.193380000000001       
DMXR2_0125     57529.163019999999999       
DMXR2_0126     57541.12039                 
DMXR2_0127     57544.11364                 
DMXR2_0128     57554.078340000000001       
DMXR2_0129     57577.03539                 
DMXR2_0130     57617.90738                 
DMXR2_0131     57625.88345                 
DMXR2_0132     57760.533100000000001       
DMXR2_0133     57780.478670000000001       
DMXR2_0134     57792.42041                 
DMXR2_0135     57801.392769999999999       
DMXR2_0136     57818.36955                 
DMXR2_0137     57836.32385                 
DMXR2_0138     57845.29119                 
DMXR2_0139     57863.246500000000001       
DMXR2_0140     57881.199069999999999       
DMXR2_0141     57893.155989999999999       
DMXR2_0142     57909.089670000000002       
DMXR2_0143     57928.060490000000001       
DMXR2_0144     57943.030049999999999       
DMXR2_0145     57956.981179999999998       
CLK            TT(BIPM2015)
MODE 1
UNITS          TDB
TIMEEPH        FB90
DILATEFREQ     N
PLANET_SHAPIRO N
T2CMETHOD      TEMPO
NE_SW          0.000
CORRECT_TROPOSPHERE  N
EPHEM          DE430
NITS           1
NTOA           1096
CHI2R          369.1582 1088
JUMP -fe Rcvr1_2 -9.641e-06 0
JUMP -fe Rcvr_800 -1.2821e-05 0
JUMP -fe S-wide 3.134e-06 0
T2EFAC -f S-wide_ASP 1.438
T2EFAC -f L-wide_PUPPI 2.597
T2EFAC -f L-wide_ASP 2.034
T2EFAC -f Rcvr_800_GUPPI 4.642
T2EFAC -f S-wide_PUPPI 4.418
T2EFAC -f Rcvr1_2_GASP 1.243
T2EFAC -f Rcvr_800_GASP 2.464
T2EFAC -f Rcvr1_2_GUPPI 1.553
T2EQUAD -f S-wide_ASP 0.1561
T2EQUAD -f L-wide_PUPPI 0.0236
T2EQUAD -f L-wide_ASP 0.0801
T2EQUAD -f Rcvr_800_GUPPI 0.0485
T2EQUAD -f S-wide_PUPPI 0.0178
T2EQUAD -f Rcvr1_2_GASP 0.0634
T2EQUAD -f Rcvr_800_GASP 0.0832
T2EQUAD -f Rcvr1_2_GUPPI 0.0525
JUMP -t NICER 0 1


==> anc/supplementary-materials/B1937-nanograv-all-frozen-dmx.par.nicerrefit <==
PSR                              B1937+21
EPHEM                               DE430
UNITS                                 TDB
ELONG                 301.973244590229740 0 0.00000000234801808309
ELAT                   42.296752332572964 0 0.00000000270027427965
PMELONG                  -0.0398842869133 0 0.00131513777074
PMELAT                    -0.414705530884 0 0.00195423982629
PX                         0.225152904796 0 0.0266379498921
ECL                              IERS2003
POSEPOCH            55321.000000000000000
F0                  641.92823333561644622 1 1.02448904524e-09
F1              -4.3313153688549836909e-14 1 4.24579568613e-18
PEPOCH              55321.000000000000000
TZRMJD              55800.912143262242604
TZRSITE                               gbt
TZRFRQ                         812.187012
FD1                         0.00057115324
FD2                       -0.000569600202
FD3                        0.000373405039
FD4                       -0.000168250012
FD5                        3.94413688e-05
DMX                                   0.0
DMX_0001                    0.00103767526 0 2.11472607e-05
DMXR1_0001          53292.080720000000000
DMXR2_0001          53293.110480000000000
DMX_0002                   0.000939859163 0 1.8623608e-05
DMXR1_0002          53343.937770000000000
DMXR2_0002          53347.930040000000000
DMX_0003                     0.0014451705 0 7.75536278e-05
DMXR1_0003          53420.606870000000000
DMXR2_0003          53420.640830000000000
DMX_0004                    0.00143688034 0 2.2408357e-05
DMXR1_0004          53446.505490000000000
DMXR2_0004          53448.660360000000000
DMX_0005                    0.00125150428 0 0.000434180706
DMXR1_0005          53477.474620000000000
DMXR2_0005          53481.421010000000000
DMX_0006                   0.000621053263 0 6.43501537e-05
DMXR1_0006          53629.002010000000000
DMXR2_0006          53629.011220000000000
DMX_0007                   0.000530251753 0 8.83911744e-05
DMXR1_0007          53659.955210000000000
DMXR2_0007          53659.981630000000000
DMX_0008                   0.000898719841 0 2.03715452e-05
DMXR1_0008          53766.477570000000000
DMXR2_0008          53771.421090000000000
DMX_0009                    0.00106069654 0 1.45718076e-05
DMXR1_0009          53798.400010000000000
DMXR2_0009          53800.411500000000000
DMX_0010                    0.00106594238 0 1.70238442e-05
DMXR1_0010          53838.296930000000000
DMXR2_0010          53839.300160000000000
DMX_0011                   0.000934444367 0 1.53558283e-05
DMXR1_0011          53858.243420000000000
DMXR2_0011          53859.250200000000000
DMX_0012                    0.00101368753 0 1.85061369e-05
DMXR1_0012          53889.155920000000000
DMXR2_0012          53891.331790000000000
DMX_0013                   0.000989559584 0 2.11718421e-05
DMXR1_0013          53918.075850000000000
DMXR2_0013          53919.075500000000000
DMX_0014                   0.000844431889 0 5.19237062e-05
DMXR1_0014          53926.215200000000000
DMXR2_0014          53926.251820000000000
DMX_0015                0.000312138282088 0 0.000127162014134
DMXR1_0015          53968.119540000000000
DMXR2_0015          53968.136360000000000
DMX_0016                     0.0010432198 0 0.0
DMXR1_0016          53979.907020000000000
DMXR2_0016          53981.900760000000000
DMX_0017                   0.000970266123 0 0.000338192533
DMXR1_0017          54009.011780000000000
DMXR2_0017          54013.813160000000000
DMX_0018                    0.00048837811 0 1.96393569e-05
DMXR1_0018          54035.754390000000000
DMXR2_0018          54036.725580000000000
DMX_0019                   0.000512621411 0 8.2464838e-05
DMXR1_0019          54043.898880000000000
DMXR2_0019          54043.932830000000000
DMX_0020                   0.000462090589 0 2.06032336e-05
DMXR1_0020          54100.577130000000000
DMXR2_0020          54101.570780000000000
DMX_0021                   0.000416264657 0 0.000100436276
DMXR1_0021          54134.482760000000000
DMXR2_0021          54135.668730000000000
DMX_0022                   9.46178502e-05 0 2.4709257e-05
DMXR1_0022          54373.831700000000000
DMXR2_0022          54374.834000000000000
DMX_0023                   -0.00014071284 0 1.34565194e-05
DMXR1_0023          54428.677300000000000
DMXR2_0023          54429.690730000000000
DMX_0024                  -9.66470143e-05 0 1.91581698e-05
DMXR1_0024          54462.601820000000000
DMXR2_0024          54465.585360000000000
DMX_0025                  -0.000149671026 0 2.42860113e-05
DMXR1_0025          54526.417660000000000
DMXR2_0025          54529.408580000000000
DMX_0026                  -0.000267590307 0 2.25430737e-05
DMXR1_0026          54552.346460000000000
DMXR2_0026          54553.345870000000000
DMX_0027                  -0.000774282081 0 1.56361875e-05
DMXR1_0027          54641.098650000000000
DMXR2_0027          54642.108130000000000
DMX_0028                  -0.000547882543 0 2.51988301e-05
DMXR1_0028          54673.011380000000000
DMXR2_0028          54678.160260000000000
DMX_0029                   -0.00040172811 0 0.000268387476
DMXR1_0029          54706.918550000000000
DMXR2_0029          54711.008160000000000
DMX_0030                  -2.37113008e-05 0 1.90717118e-05
DMXR1_0030          54794.678670000000000
DMXR2_0030          54796.685020000000000
DMX_0031                    1.9954905e-05 0 5.86931154e-05
DMXR1_0031          54819.763830000000000
DMXR2_0031          54820.619600000000000
DMX_0032                  -0.000611337614 0 0.000397417999
DMXR1_0032          54850.525310000000000
DMXR2_0032          54855.523880000000000
DMX_0033                   7.41810398e-05 0 6.3689534e-05
DMXR1_0033          54862.644070000000000
DMXR2_0033          54862.663190000000000
DMX_0034                  -3.70026716e-05 0 2.58259718e-05
DMXR1_0034          54880.455890000000000
DMXR2_0034          54885.442040000000000
DMX_0035                  -0.000127402573 0 1.90023608e-05
DMXR1_0035          54913.353940000000000
DMXR2_0035          54916.356960000000000
DMX_0036                   0.000166933811 0 6.03071089e-05
DMXR1_0036          54925.488590000000000
DMXR2_0036          54925.519060000000000
DMX_0037                  -0.000130451165 0 2.17766289e-05
DMXR1_0037          54942.274260000000000
DMXR2_0037          54948.267120000000000
DMX_0038                  -0.000129520486 0 1.96665702e-05
DMXR1_0038          54976.463190000000000
DMXR2_0038          54981.362640000000000
DMX_0039                  -0.000301603981 0 1.81159392e-05
DMXR1_0039          55004.104820000000000
DMXR2_0039          55005.114510000000000
DMX_0040                  -0.000306851124 0 2.0809826e-05
DMXR1_0040          55030.034030000000000
DMXR2_0040          55031.043480000000000
DMX_0041                  -0.000249357511 0 6.74434185e-05
DMXR1_0041          55042.154290000000000
DMXR2_0041          55042.166470000000000
DMX_0042                  -0.000111707651 0 7.49970759e-05
DMXR1_0042          55088.017670000000000
DMXR2_0042          55088.034350000000000
DMX_0043                   -0.00143837843 0 0.000829269352
DMXR1_0043          55094.845090000000000
DMXR2_0043          55100.828860000000000
DMX_0044                   -0.00130597417 0 0.000612318296
DMXR1_0044          55154.681320000000000
DMXR2_0044          55157.714860000000000
DMX_0045                   -0.00106762974 0 0.000101568368
DMXR1_0045          55206.692670000000000
DMXR2_0045          55206.705680000000000
DMX_0046                   -0.00134282665 0 2.27076958e-05
DMXR1_0046          55214.517500000000000
DMXR2_0046          55216.512100000000000
DMX_0047                   -0.00124051508 0 2.40904709e-05
DMXR1_0047          55243.438530000000000
DMXR2_0047          55245.431870000000000
DMX_0048                   -0.00136570098 0 9.28386407e-06
DMXR1_0048          55275.351050000000000
DMXR2_0048          55278.342860000000000
DMX_0049                   -0.00138896372 0 9.5636107e-06
DMXR1_0049          55305.269020000000000
DMXR2_0049          55307.263510000000000
DMX_0050                   -0.00130194363 0 1.33995979e-05
DMXR1_0050          55337.181800000000000
DMXR2_0050          55340.176010000000000
DMX_0051                    -0.0014941068 0 4.40980163e-05
DMXR1_0051          55357.289030000000000
DMXR2_0051          55361.116340000000000
DMX_0052                   -0.00133636337 0 3.20118342e-05
DMXR1_0052          55365.147080000000000
DMXR2_0052          55365.147100000000000
DMX_0053                    -0.0013286176 0 5.60030242e-05
DMXR1_0053          55390.099710000000000
DMXR2_0053          55396.065930000000000
DMX_0054                   -0.00190380619 0 7.8607869e-06
DMXR1_0054          55429.973090000000000
DMXR2_0054          55430.970410000000000
DMX_0055                   -0.00197906365 0 8.8689354e-06
DMXR1_0055          55461.885830000000000
DMXR2_0055          55463.880310000000000
DMX_0056                   -0.00193679461 0 9.56422669e-06
DMXR1_0056          55492.756000000000000
DMXR2_0056          55493.753370000000000
DMX_0057                   -0.00201542477 0 8.4292045e-06
DMXR1_0057          55520.679560000000000
DMXR2_0057          55521.676890000000000
DMX_0058                    -0.0020934562 0 8.35613528e-05
DMXR1_0058          55527.841410000000000
DMXR2_0058          55527.853260000000000
DMX_0059                   -0.00174643031 0 3.52352437e-05
DMXR1_0059          55543.662280000000000
DMXR2_0059          55543.662300000000000
DMX_0060                   -0.00216642871 0 8.56819017e-06
DMXR1_0060          55578.566480000000000
DMXR2_0060          55579.563580000000000
DMX_0061                   -0.00188591018 0 1.12917692e-05
DMXR1_0061          55616.417610000000000
DMXR2_0061          55617.414840000000000
DMX_0062                   -0.00168043723 0 1.17532669e-05
DMXR1_0062          55639.399920000000000
DMXR2_0062          55641.394520000000000
DMX_0063                   -0.00159714052 0 2.40134911e-05
DMXR1_0063          55670.314630000000000
DMXR2_0063          55674.303730000000000
DMX_0064                   -0.00143316436 0 0.000112512926
DMXR1_0064          55678.389440000000000
DMXR2_0064          55678.404360000000000
DMX_0065                  -0.000894437609 0 1.5071679e-05
DMXR1_0065          55700.232690000000000
DMXR2_0065          55704.221900000000000
DMX_0066                  -0.000617694696 0 1.44991437e-05
DMXR1_0066          55731.148100000000000
DMXR2_0066          55733.234730000000000
DMX_0067                  -0.000348109071 0 8.86500717e-05
DMXR1_0067          55759.148780000000000
DMXR2_0067          55759.167010000000000
DMX_0068                  -0.000509954136 0 5.83041233e-05
DMXR1_0068          55766.007740000000000
DMXR2_0068          55766.007760000000000
DMX_0069                  -0.000133306884 0 3.65163741e-05
DMXR1_0069          55773.985870000000000
DMXR2_0069          55773.985890000000000
DMX_0070                  -0.000385960295 0 8.20106028e-05
DMXR1_0070          55791.050960000000000
DMXR2_0070          55791.076070000000000
DMX_0071                   5.93952748e-05 0 1.18127333e-05
DMXR1_0071          55799.914880000000000
DMXR2_0071          55800.912160000000000
DMX_0072                   1.97515472e-05 0 8.22708804e-05
DMXR1_0072          55820.014800000000000
DMXR2_0072          55820.034500000000000
DMX_0073                   0.000171725467 0 1.18656836e-05
DMXR1_0073          55826.841160000000000
DMXR2_0073          55828.835710000000000
DMX_0074                  -0.000374398098 0 7.32795637e-05
DMXR1_0074          55850.943690000000000
DMXR2_0074          55850.961120000000000
DMX_0075                  -0.000410861302 0 1.13958307e-05
DMXR1_0075          55863.740140000000000
DMXR2_0075          55864.737430000000000
DMX_0076                  -3.46751117e-05 0 9.70773506e-05
DMXR1_0076          55877.865230000000000
DMXR2_0076          55877.885410000000000
DMX_0077                  -0.000464492902 0 9.88758514e-06
DMXR1_0077          55892.661000000000000
DMXR2_0077          55893.658260000000000
DMX_0078                  -0.000296590399 0 6.91519351e-05
DMXR1_0078          55910.772160000000000
DMXR2_0078          55910.787100000000000
DMX_0079                  -0.000382752674 0 9.0790244e-06
DMXR1_0079          55918.589940000000000
DMXR2_0079          55919.587270000000000
DMX_0080                  -0.000263452207 0 7.72215316e-05
DMXR1_0080          55934.697490000000000
DMXR2_0080          55934.717490000000000
DMX_0081                  -0.000282898862 0 1.14610649e-05
DMXR1_0081          55948.508060000000000
DMXR2_0081          55949.505300000000000
DMX_0082                  -0.000319107143 0 7.13868815e-05
DMXR1_0082          55968.611780000000000
DMXR2_0082          55974.576730000000000
DMX_0083                   -0.00033330531 0 2.45937119e-05
DMXR1_0083          55976.572590000000000
DMXR2_0083          55976.572610000000000
DMX_0084                  -7.72058228e-05 0 9.33842867e-06
DMXR1_0084          56002.539330000000000
DMXR2_0084          56003.490260000000000
DMX_0085                   0.000100721224 0 3.08719261e-05
DMXR1_0085          56020.467570000000000
DMXR2_0085          56020.485560000000000
DMX_0086                   0.000225601566 0 1.06175829e-05
DMXR1_0086          56034.400650000000000
DMXR2_0086          56035.405850000000000
DMX_0087                   0.000162910121 0 2.98553359e-05
DMXR1_0087          56059.356300000000000
DMXR2_0087          56059.376390000000000
DMX_0088                   0.000276288558 0 9.92670383e-06
DMXR1_0088          56066.312450000000000
DMXR2_0088          56068.346310000000000
DMX_0089                   0.000259544955 0 8.93139886e-06
DMXR1_0089          56094.247890000000000
DMXR2_0089          56095.250260000000000
DMX_0090                    0.00029986494 0 2.6826636e-05
DMXR1_0090          56108.216230000000000
DMXR2_0090          56108.234020000000000
DMX_0091                   0.000430796088 0 5.92835705e-05
DMXR1_0091          56130.148010000000000
DMXR2_0091          56130.166480000000000
DMX_0092                   0.000283327854 0 2.1756784e-05
DMXR1_0092          56138.153990000000000
DMXR2_0092          56139.200650000000000
DMX_0093                   0.000422708441 0 1.02484899e-05
DMXR1_0093          56151.050220000000000
DMXR2_0093          56152.051110000000000
DMX_0094                     0.0004559065 0 8.40891228e-06
DMXR1_0094          56172.997910000000000
DMXR2_0094          56175.001050000000000
DMX_0095                    0.00018611307 0 8.4858413e-06
DMXR1_0095          56193.937310000000000
DMXR2_0095          56194.945580000000000
DMX_0096                   0.000263292949 0 1.15892129e-05
DMXR1_0096          56209.931050000000000
DMXR2_0096          56214.889580000000000
DMX_0097                   0.000117323516 0 1.10720019e-05
DMXR1_0097          56234.910890000000000
DMXR2_0097          56235.821650000000000
DMX_0098                   1.60331274e-05 0 8.12734826e-06
DMXR1_0098          56249.805170000000000
DMXR2_0098          56250.885770000000000
DMX_0099                  -9.34390315e-05 0 8.29278106e-06
DMXR1_0099          56269.652150000000000
DMXR2_0099          56270.716170000000000
DMX_0100                  -0.000189556568 0 2.43800298e-05
DMXR1_0100          56284.794350000000000
DMXR2_0100          56288.635600000000000
DMX_0101                  -8.02717944e-05 0 8.23379621e-06
DMXR1_0101          56305.730990000000000
DMXR2_0101          56311.603690000000000
DMX_0102                  -3.97201915e-05 0 2.77024448e-05
DMXR1_0102          56325.658280000000000
DMXR2_0102          56325.676800000000000
DMX_0103                  -9.20901971e-05 0 8.17486319e-06
DMXR1_0103          56332.549020000000000
DMXR2_0103          56333.643350000000000
DMX_0104                   0.000157624414 0 3.20847981e-05
DMXR1_0104          56345.616510000000000
DMXR2_0104          56345.631590000000000
DMX_0105                   5.24638004e-05 0 1.00986333e-05
DMXR1_0105          56352.467390000000000
DMXR2_0105          56354.456580000000000
DMX_0106                   5.28062768e-05 0 1.00280791e-05
DMXR1_0106          56367.429960000000000
DMXR2_0106          56368.425660000000000
DMX_0107                   0.000127204765 0 2.99586619e-05
DMXR1_0107          56383.525900000000000
DMXR2_0107          56387.405120000000000
DMX_0108                   0.000126636869 0 2.94237463e-05
DMXR1_0108          56391.320090000000000
DMXR2_0108          56391.320110000000000
DMX_0109                   0.000200004438 0 2.93223356e-05
DMXR1_0109          56403.458260000000000
DMXR2_0109          56407.264980000000000
DMX_0110                   0.000283150908 0 3.52194775e-05
DMXR1_0110          56410.400290000000000
DMXR2_0110          56410.400310000000000
DMX_0111                   0.000338593572 0 9.90570588e-06
DMXR1_0111          56425.392050000000000
DMXR2_0111          56431.283360000000000
DMX_0112                   0.000530218282 0 2.74725632e-05
DMXR1_0112          56432.348240000000000
DMXR2_0112          56432.348260000000000
DMX_0113                   0.000490751043 0 8.86985325e-06
DMXR1_0113          56450.143310000000000
DMXR2_0113          56451.287180000000000
DMX_0114                   0.000567624777 0 9.61768042e-06
DMXR1_0114          56465.283970000000000
DMXR2_0114          56471.143000000000000
DMX_0115                   0.000600173425 0 2.65294801e-05
DMXR1_0115          56472.093040000000000
DMXR2_0115          56472.093060000000000
DMX_0116                   0.000717096043 0 8.77250783e-06
DMXR1_0116          56492.204870000000000
DMXR2_0116          56493.153290000000000
DMX_0117                   0.000885401792 0 6.81153061e-06
DMXR1_0117          56521.026930000000000
DMXR2_0117          56523.074920000000000
DMX_0118                   0.000671890811 0 2.46946864e-05
DMXR1_0118          56531.099860000000000
DMXR2_0118          56532.125590000000000
DMX_0119                   0.000903777896 0 5.96997615e-06
DMXR1_0119          56548.909390000000000
DMXR2_0119          56550.971270000000000
DMX_0120                   0.000876715692 0 2.77490709e-05
DMXR1_0120          56572.000410000000000
DMXR2_0120          56572.013410000000000
DMX_0121                   0.000996091229 0 9.22288205e-06
DMXR1_0121          56584.831270000000000
DMXR2_0121          56585.857400000000000
DMX_0122                    0.00104955802 0 3.1140189e-05
DMXR1_0122          56593.934950000000000
DMXR2_0122          56593.952610000000000
DMX_0123                    0.00108272801 0 2.93581194e-05
DMXR1_0123          56606.829060000000000
DMXR2_0123          56606.829080000000000
DMX_0124                    0.00112433997 0 8.5019171e-06
DMXR1_0124          56613.872830000000000
DMXR2_0124          56614.793650000000000
DMX_0125                    0.00101523194 0 2.77912504e-05
DMXR1_0125          56634.816150000000000
DMXR2_0125          56634.836350000000000
DMX_0126                    0.00123613382 0 9.66790895e-06
DMXR1_0126          56641.644870000000000
DMXR2_0126          56643.684440000000000
DMX_0127                    0.00109468129 0 3.24366504e-05
DMXR1_0127          56669.722660000000000
DMXR2_0127          56669.741100000000000
DMX_0128                    0.00121143325 0 3.38394561e-05
DMXR1_0128          56676.619840000000000
DMXR2_0128          56676.619860000000000
DMX_0129                    0.00112956779 0 1.18301777e-05
DMXR1_0129          56707.615130000000000
DMXR2_0129          56709.496560000000000
DMX_0130                    0.00135114364 0 6.58757675e-05
DMXR1_0130          56735.475410000000000
DMXR2_0130          56739.551070000000000
DMX_0131                    0.00127389469 0 1.00848679e-05
DMXR1_0131          56762.384900000000000
DMXR2_0131          56763.469130000000000
DMX_0132                     0.0015344047 0 9.11804311e-06
DMXR1_0132          56790.374780000000000
DMXR2_0132          56792.331370000000000
DMX_0133                    0.00146630691 0 1.08193152e-05
DMXR1_0133          56828.278680000000000
DMXR2_0133          56829.268280000000000
DMX_0134                    0.00160106028 0 2.17355165e-05
DMXR1_0134          56844.239140000000000
DMXR2_0134          56850.162580000000000
DMX_0135                    0.00159250332 0 9.86512826e-06
DMXR1_0135          56851.167440000000000
DMXR2_0135          56851.167460000000000
DMX_0136                    0.00153494559 0 3.61034829e-05
DMXR1_0136          56869.194680000000000
DMXR2_0136          56869.194700000000000
DMX_0137                    0.00165736961 0 4.6851279e-05
DMXR1_0137          56886.051830000000000
DMXR2_0137          56886.051850000000000
DMX_0138                    0.00169496013 0 6.21015546e-05
DMXR1_0138          56894.067080000000000
DMXR2_0138          56894.067100000000000
DMX_0139                    0.00142824875 0 9.34196687e-06
DMXR1_0139          56921.945430000000000
DMXR2_0139          56923.032520000000000
DMX_0140                    0.00154908706 0 3.87788383e-05
DMXR1_0140          56933.015240000000000
DMXR2_0140          56933.028290000000000
DMX_0141                    0.00129353704 0 9.21507709e-06
DMXR1_0141          56945.933680000000000
DMXR2_0141          56948.868040000000000
DMX_0142                   0.000420489215 0 0.000339911006
DMXR1_0142          56970.926550000000000
DMXR2_0142          56970.926570000000000
DMX_0143                    0.00102649177 0 8.70846144e-06
DMXR1_0143          56977.863320000000000
DMXR2_0143          56978.809310000000000
DMX_0144                    0.00109278657 0 9.31071385e-06
DMXR1_0144          57011.690990000000000
DMXR2_0144          57014.797200000000000
DMX_0145                   0.000844162411 0 9.46020444e-06
DMXR1_0145          57040.688020000000000
DMXR2_0145          57041.693890000000000
DMX_0146                   0.000124919513 0 8.36780255e-06
DMXR1_0146          57075.616100000000000
DMXR2_0146          57080.526070000000000
DMX_0147                   -0.00010652657 0 2.39717589e-05
DMXR1_0147          57095.546200000000000
DMXR2_0147          57101.447310000000000
DMX_0148                  -1.27841183e-05 0 9.9552213e-06
DMXR1_0148          57102.508680000000000
DMXR2_0148          57102.508700000000000
DMX_0149                  -0.000244380113 0 3.58083421e-05
DMXR1_0149          57117.506940000000000
DMXR2_0149          57117.514220000000000
DMX_0150                  -0.000324231258 0 8.36946259e-06
DMXR1_0150          57131.374360000000000
DMXR2_0150          57132.376240000000000
DMX_0151                  -0.000672095999 0 3.39866688e-05
DMXR1_0151          57138.432390000000000
DMXR2_0151          57138.439670000000000
DMX_0152                  -0.000519459322 0 9.03336328e-06
DMXR1_0152          57161.306130000000000
DMXR2_0152          57162.299370000000000
DMX_0153                  -0.000637876322 0 3.26778426e-05
DMXR1_0153          57185.299230000000000
DMXR2_0153          57185.306480000000000
DMX_0154                  -0.000713472258 0 9.78977351e-06
DMXR1_0154          57192.261430000000000
DMXR2_0154          57194.220980000000000
DMX_0155                  -0.000739992475 0 3.85431236e-05
DMXR1_0155          57201.256050000000000
DMXR2_0155          57201.263240000000000
DMX_0156                   -0.00116605081 0 2.28076874e-05
DMXR1_0156          57229.103120000000000
DMXR2_0156          57234.172740000000000
DMX_0157                  -0.000994963505 0 2.70725535e-05
DMXR1_0157          57242.143610000000000
DMXR2_0157          57248.122360000000000
DMX_0158                   -0.00100433838 0 3.60047711e-05
DMXR1_0158          57265.080070000000000
DMXR2_0158          57265.086750000000000
DMX_0159                   -0.00117149981 0 3.2720878e-05
DMXR1_0159          57272.098240000000000
DMXR2_0159          57272.098260000000000
DMX_0160                   -0.00108426203 0 1.12401416e-05
DMXR1_0160          57306.936070000000000
DMXR2_0160          57307.957290000000000
DMX_0161                   -0.00179257944 0 2.88635071e-05
DMXR1_0161          57327.926350000000000
DMXR2_0161          57327.933510000000000
DMX_0162                   -0.00158662817 0 9.80878611e-06
DMXR1_0162          57335.926730000000000
DMXR2_0162          57336.948630000000000
DMX_0163                   -0.00171493914 0 3.79017285e-05
DMXR1_0163          57348.850970000000000
DMXR2_0163          57348.858150000000000
DMX_0164                   -0.00188111471 0 9.42514798e-06
DMXR1_0164          57367.869030000000000
DMXR2_0164          57369.842430000000000
DMX_0165                   -0.00225929409 0 2.78945077e-05
DMXR1_0165          57376.790660000000000
DMXR2_0165          57376.797840000000000
DMX_0166                   -0.00235994027 0 9.23230173e-06
DMXR1_0166          57397.707030000000000
DMXR2_0166          57398.712540000000000
DMX_0167                   -0.00242452911 0 2.97527895e-05
DMXR1_0167          57410.645690000000000
DMXR2_0167          57410.652910000000000
DMX_0168                   -0.00228268505 0 9.74561765e-06
DMXR1_0168          57432.687490000000000
DMXR2_0168          57437.668790000000000
DMX_0169                   -0.00243294507 0 8.98603327e-06
DMXR1_0169          57459.516870000000000
DMXR2_0169          57461.606670000000000
DMX_0170                    -0.0021998226 0 5.19416927e-05
DMXR1_0170          57489.529420000000000
DMXR2_0170          57489.529440000000000
DMX_0171                   -0.00271905651 0 3.32054933e-05
DMXR1_0171          57508.388900000000000
DMXR2_0171          57508.396200000000000
DMX_0172                   -0.00244998939 0 1.11256423e-05
DMXR1_0172          57518.447280000000000
DMXR2_0172          57519.451480000000000
DMX_0173                   -0.00283508702 0 3.14130279e-05
DMXR1_0173          57536.311880000000000
DMXR2_0173          57536.319170000000000
DMX_0174                   -0.00248255197 0 1.02295921e-05
DMXR1_0174          57550.363420000000000
DMXR2_0174          57551.367340000000000
DMX_0175                   -0.00287606621 0 3.23189028e-05
DMXR1_0175          57557.234320000000000
DMXR2_0175          57557.241570000000000
DMX_0176                   -0.00271254694 0 8.71310573e-06
DMXR1_0176          57579.177560000000000
DMXR2_0176          57580.160880000000000
DMX_0177                   -0.00296320346 0 3.40613408e-05
DMXR1_0177          57594.156540000000000
DMXR2_0177          57594.163920000000000
DMX_0178                   -0.00277368161 0 9.75389633e-06
DMXR1_0178          57614.076140000000000
DMXR2_0178          57615.081260000000000
DMX_0179                   -0.00307622544 0 3.25071666e-05
DMXR1_0179          57622.067560000000000
DMXR2_0179          57622.074850000000000
DMX_0180                   -0.00321974873 0 3.74774809e-05
DMXR1_0180          57640.007830000000000
DMXR2_0180          57640.015080000000000
DMX_0181                   -0.00298318543 0 9.54106314e-06
DMXR1_0181          57647.013720000000000
DMXR2_0181          57648.014500000000000
DMX_0182                   -0.00344675035 0 3.4789095e-05
DMXR1_0182          57666.935000000000000
DMXR2_0182          57666.942210000000000
DMX_0183                   -0.00301710707 0 1.20123629e-05
DMXR1_0183          57674.031910000000000
DMXR2_0183          57675.029760000000000
DMX_0184                   -0.00338749477 0 4.50590143e-05
DMXR1_0184          57686.881480000000000
DMXR2_0184          57686.888720000000000
DMX_0185                   -0.00307282976 0 1.14106811e-05
DMXR1_0185          57703.902010000000000
DMXR2_0185          57704.818000000000000
DMX_0186                   -0.00354460494 0 3.22484878e-05
DMXR1_0186          57710.814070000000000
DMXR2_0186          57710.821290000000000
DMX_0187                   -0.00340309827 0 1.01505041e-05
DMXR1_0187          57733.681210000000000
DMXR2_0187          57734.870800000000000
DMX_0188                   -0.00363951031 0 4.31444459e-05
DMXR1_0188          57752.702130000000000
DMXR2_0188          57752.709350000000000
DMX_0189                   -0.00349690217 0 1.19169224e-05
DMXR1_0189          57764.702770000000000
DMXR2_0189          57765.702150000000000
DMX_0190                   -0.00380391102 0 3.44096022e-05
DMXR1_0190          57775.636350000000000
DMXR2_0190          57775.643590000000000
DMX_0191                   -0.00383077333 0 4.48275941e-05
DMXR1_0191          57789.598050000000000
DMXR2_0191          57789.605320000000000
DMX_0192                   -0.00346775339 0 1.28083594e-05
DMXR1_0192          57796.499290000000000
DMXR2_0192          57796.707170000000000
DMX_0193                   -0.00392477175 0 3.81871774e-05
DMXR1_0193          57804.559660000000000
DMXR2_0193          57804.566990000000000
DMX_0194                   -0.00422784303 0 3.12206819e-05
DMXR1_0194          57823.508190000000000
DMXR2_0194          57823.515430000000000
DMX_0195                      -0.00385693 0 9.87584908e-06
DMXR1_0195          57835.456980000000000
DMXR2_0195          57836.453700000000000
DMX_0196                   -0.00431863573 0 3.72068523e-05
DMXR1_0196          57844.451330000000000
DMXR2_0196          57844.466300000000000
DMX_0197                   -0.00386834215 0 1.01473795e-05
DMXR1_0197          57859.316970000000000
DMXR2_0197          57859.527430000000000
DMX_0198                   -0.00438070136 0 3.394425e-05
DMXR1_0198          57865.399760000000000
DMXR2_0198          57865.407000000000000
DMX_0199                   -0.00445616115 0 3.3279663e-05
DMXR1_0199          57873.369260000000000
DMXR2_0199          57873.376510000000000
DMX_0200                   -0.00443203283 0 3.66236856e-05
DMXR1_0200          57885.336070000000000
DMXR2_0200          57885.343280000000000
DMX_0201                   -0.00408418412 0 1.00169158e-05
DMXR1_0201          57893.346590000000000
DMXR2_0201          57894.356420000000000
DMX_0202                   -0.00442904895 0 3.88825315e-05
DMXR1_0202          57907.278740000000000
DMXR2_0202          57907.286030000000000
DMX_0203                   -0.00423629337 0 9.65714849e-06
DMXR1_0203          57921.280710000000000
DMXR2_0203          57927.241520000000000
DMX_0204                    -0.0045185517 0 4.08775503e-05
DMXR1_0204          57932.195240000000000
DMXR2_0204          57932.195260000000000
DMX_0205                   -0.00421907773 0 9.53548588e-06
DMXR1_0205          57948.207670000000000
DMXR2_0205          57949.218870000000000
DMX_0206                   -0.00470184927 0 3.89752503e-05
DMXR1_0206          57970.106790000000000
DMXR2_0206          57970.114080000000000
DMX_0207                   -0.00449746573 0 1.02975707e-05
DMXR1_0207          57977.126820000000000
DMXR2_0207          57979.142530000000000
DMX_0208                    -0.0046816329 0 2.98851436e-05
DMXR1_0208          57993.086220000000000
DMXR2_0208          57993.093500000000000
DMX_0209                   -0.00473970425 0 8.69136476e-06
DMXR1_0209          58008.998560000000000
DMXR2_0209          58014.903270000000000
DMX_0210                    -0.0047837102 0 2.20765454e-05
DMXR1_0210          58015.898570000000000
DMXR2_0210          58015.909300000000000
DMX_0211                   -0.00462340613 0 8.48360836e-06
DMXR1_0211          58046.812430000000000
DMXR2_0211          58047.776730000000000
DMX_0212                   -0.00469643986 0 1.15154925e-05
DMXR1_0212          58059.796870000000000
DMXR2_0212          58060.916370000000000
DMX_0213                   -0.00502636883 0 4.43284796e-05
DMXR1_0213          58068.833730000000000
DMXR2_0213          58068.833750000000000
DMX_0214                   -0.00491689669 0 9.73138418e-06
DMXR1_0214          58094.640410000000000
DMXR2_0214          58096.748900000000000
DMX_0215                   -0.00528478823 0 4.11094541e-05
DMXR1_0215          58110.743280000000000
DMXR2_0215          58110.750570000000000
DMX_0216                    -0.0052206364 0 9.46709167e-06
DMXR1_0216          58133.705370000000000
DMXR2_0216          58139.647630000000000
DMX_0217                   -0.00521920405 0 8.87307166e-06
DMXR1_0217          58141.520370000000000
DMXR2_0217          58142.502830000000000
DMX_0218                   -0.00543817716 0 1.04583117e-05
DMXR1_0218          58160.584970000000000
DMXR2_0218          58161.647140000000000
DMX_0219                   -0.00585298137 0 4.40757269e-05
DMXR1_0219          58181.555830000000000
DMXR2_0219          58181.563390000000000
DMX_0220                   -0.00578414962 0 8.8079325e-06
DMXR1_0220          58187.571970000000000
DMXR2_0220          58188.573820000000000
DMX_0221                   -0.00595336528 0 4.24881862e-05
DMXR1_0221          58202.471310000000000
DMXR2_0221          58202.478570000000000
DMX_0222                   -0.00581567207 0 1.00821906e-05
DMXR1_0222          58216.488100000000000
DMXR2_0222          58217.500360000000000
DMX_0223                   -0.00609221595 0 9.45170072e-06
DMXR1_0223          58243.395070000000000
DMXR2_0223          58244.417780000000000
DMX_0224                   -0.00625597923 0 7.39548999e-06
DMXR1_0224          58270.181400000000000
DMXR2_0224          58271.294520000000000
DMX_0225                   -0.00632100921 0 5.04757456e-05
DMXR1_0225          58289.231020000000000
DMXR2_0225          58289.238290000000000
DMX_0226                   -0.00649498427 0 9.73792782e-06
DMXR1_0226          58301.261270000000000
DMXR2_0226          58302.259660000000000
DMX_0227                   -0.00666297132 0 1.68317561e-05
DMXR1_0227          58312.147110000000000
DMXR2_0227          58312.246640000000000
EFAC            -f S-wide_ASP                     1.438
EQUAD           -f S-wide_ASP                    0.1561
EFAC            -f Rcvr1_2_GUPPI                     1.553
EFAC            -f Rcvr1_2_GASP                     1.243
EFAC            -f Rcvr_800_GASP                     2.464
EFAC            -f Rcvr_800_GUPPI                     4.642
EFAC            -f S-wide_PUPPI                     4.418
EFAC            -f L-wide_PUPPI                     2.597
EFAC            -f L-wide_ASP                     2.034
EQUAD           -f Rcvr1_2_GUPPI                    0.0525
EQUAD           -f Rcvr1_2_GASP                    0.0634
EQUAD           -f Rcvr_800_GASP                    0.0832
EQUAD           -f Rcvr_800_GUPPI                    0.0485
EQUAD           -f S-wide_PUPPI                    0.0178
EQUAD           -f L-wide_PUPPI                    0.0236
EQUAD           -f L-wide_ASP                    0.0801
DM                  71.090617000000000003
DM1                                   0.0
DMEPOCH             55321.000000000000000
JUMP            -fe Rcvr1_2                -9.641e-06 0 0.0
JUMP            -fe S-wide                 3.134e-06 0 0.0
JUMP            -fe Rcvr_800               -1.2821e-05 0 0.0
NE_SW                                 0.0
SWM                                   0.0
PLANET_SHAPIRO                          N


==> anc/supplementary-materials/B1937-nanograv-all-frozen-dmx.par.refit <==
PSRJ           B1937+21
ELONG          301.9732445902297661433077991 1  0.00000000234801808309   
ELAT           42.2967523325729623899504883 1  0.00000000270027427965   
F0             641.92823333455132445     1  8.6197299325569233324e-14
F1             -4.3308891967858409621e-14 1  7.5972530807214592264e-22
PEPOCH         55321                       
POSEPOCH       55321                       
DMEPOCH        55321                       
DM             71.090617000000000003       
PMELONG        -0.0398842869133379856    1  0.00131513777074382127   
PMELAT         -0.41470553088354632755   1  0.00195423982629070857   
PX             0.22515290479635201682    1  0.02663794989206064515   
START          53291.082258674022476       
FINISH         58313.251692267772476       
TZRMJD         55800.912143262242608       
TZRFRQ         812.18701199999998153    
TZRSITE        gbt   
FD1            0.00057115324000000000001   
FD2            -0.00056960020200000000002   
FD3            0.00037340503899999999999   
FD4            -0.000168250012             
FD5            3.9441368800000000001e-05   
TRES           0.889        
EPHVER         5                           
DMX_0001       0.00103767526                0.00002114726070000000   
DMX_0002       0.00093985916300000000002    0.00001862360800000000   
DMX_0003       0.0014451705                 0.00007755362780000000   
DMX_0004       0.00143688034                0.00002240835700000000   
DMX_0005       0.00125150428                0.00043418070600000000   
DMX_0006       0.00062105326299999999997    0.00006435015370000000   
DMX_0007       0.00053025175299999999999    0.00008839117440000000   
DMX_0008       0.00089871984100000000001    0.00002037154520000000   
DMX_0009       0.00106069654                0.00001457180760000000   
DMX_0010       0.00106594238                0.00001702384420000000   
DMX_0011       0.000934444367               0.00001535582830000000   
DMX_0012       0.00101368753                0.00001850613690000000   
DMX_0013       0.00098955958400000000002    0.00002117184210000000   
DMX_0014       0.00084443188899999999999    0.00005192370620000000   
DMX_0015       0.00031213828208812633355 1  0.00012716201413449631   
DMX_0016       0.0010432198              1 
DMX_0017       0.00097026612300000000003    0.00033819253300000000   
DMX_0018       0.00048837810999999999998    0.00001963935690000000   
DMX_0019       0.000512621411               0.00008246483800000000   
DMX_0020       0.000462090589               0.00002060323360000000   
DMX_0021       0.00041626465700000000001    0.00010043627600000000   
DMX_0022       9.4617850200000000003e-05    0.00002470925700000000   
DMX_0023       -0.00014071284               0.00001345651940000000   
DMX_0024       -9.6647014299999999999e-05    0.00001915816980000000   
DMX_0025       -0.000149671026              0.00002428601130000000   
DMX_0026       -0.00026759030700000000001    0.00002254307370000000   
DMX_0027       -0.00077428208099999999999    0.00001563618750000000   
DMX_0028       -0.00054788254300000000001    0.00002519883010000000   
DMX_0029       -0.00040172811000000000001    0.00026838747600000000   
DMX_0030       -2.37113008e-05              0.00001907171180000000   
DMX_0031       1.9954905e-05                0.00005869311540000000   
DMX_0032       -0.00061133761400000000001    0.00039741799900000000   
DMX_0033       7.4181039800000000001e-05    0.00006368953400000000   
DMX_0034       -3.70026716e-05              0.00002582597180000000   
DMX_0035       -0.000127402573              0.00001900236080000000   
DMX_0036       0.000166933811               0.00006030710890000000   
DMX_0037       -0.000130451165              0.00002177662890000000   
DMX_0038       -0.00012952048600000000001    0.00001966657020000000   
DMX_0039       -0.000301603981              0.00001811593920000000   
DMX_0040       -0.00030685112399999999999    0.00002080982600000000   
DMX_0041       -0.00024935751100000000001    0.00006744341850000000   
DMX_0042       -0.000111707651              0.00007499707590000000   
DMX_0043       -0.00143837843               0.00082926935200000000   
DMX_0044       -0.00130597417               0.00061231829600000000   
DMX_0045       -0.00106762974               0.00010156836800000000   
DMX_0046       -0.00134282665               0.00002270769580000000   
DMX_0047       -0.00124051508               0.00002409047090000000   
DMX_0048       -0.00136570098               0.00000928386407000000   
DMX_0049       -0.00138896372               0.00000956361070000000   
DMX_0050       -0.00130194363               0.00001339959790000000   
DMX_0051       -0.0014941068                0.00004409801630000000   
DMX_0052       -0.00133636337               0.00003201183420000000   
DMX_0053       -0.0013286176                0.00005600302420000000   
DMX_0054       -0.00190380619               0.00000786078690000000   
DMX_0055       -0.00197906365               0.00000886893540000000   
DMX_0056       -0.00193679461               0.00000956422669000000   
DMX_0057       -0.00201542477               0.00000842920450000000   
DMX_0058       -0.0020934561999999999999    0.00008356135280000000   
DMX_0059       -0.00174643031               0.00003523524370000000   
DMX_0060       -0.0021664287099999999999    0.00000856819017000000   
DMX_0061       -0.00188591018               0.00001129176920000000   
DMX_0062       -0.00168043723               0.00001175326690000000   
DMX_0063       -0.00159714052               0.00002401349110000000   
DMX_0064       -0.00143316436               0.00011251292600000000   
DMX_0065       -0.00089443760899999999998    0.00001507167900000000   
DMX_0066       -0.00061769469600000000002    0.00001449914370000000   
DMX_0067       -0.00034810907100000000001    0.00008865007170000000   
DMX_0068       -0.00050995413599999999998    0.00005830412330000000   
DMX_0069       -0.000133306884              0.00003651637410000000   
DMX_0070       -0.00038596029500000000001    0.00008201060280000000   
DMX_0071       5.93952748e-05               0.00001181273330000000   
DMX_0072       1.9751547199999999999e-05    0.00008227088040000000   
DMX_0073       0.000171725467               0.00001186568360000000   
DMX_0074       -0.00037439809800000000001    0.00007327956370000000   
DMX_0075       -0.00041086130199999999999    0.00001139583070000000   
DMX_0076       -3.4675111700000000001e-05    0.00009707735060000000   
DMX_0077       -0.000464492902              0.00000988758514000000   
DMX_0078       -0.00029659039899999999999    0.00006915193510000000   
DMX_0079       -0.00038275267400000000001    0.00000907902440000000   
DMX_0080       -0.000263452207              0.00007722153160000000   
DMX_0081       -0.00028289886199999999999    0.00001146106490000000   
DMX_0082       -0.00031910714300000000001    0.00007138688150000000   
DMX_0083       -0.00033330530999999999999    0.00002459371190000000   
DMX_0084       -7.7205822800000000002e-05    0.00000933842867000000   
DMX_0085       0.000100721224               0.00003087192610000000   
DMX_0086       0.000225601566               0.00001061758290000000   
DMX_0087       0.000162910121               0.00002985533590000000   
DMX_0088       0.00027628855800000000001    0.00000992670383000000   
DMX_0089       0.000259544955               0.00000893139886000000   
DMX_0090       0.00029986494000000000001    0.00002682663600000000   
DMX_0091       0.000430796088               0.00005928357050000000   
DMX_0092       0.000283327854               0.00002175678400000000   
DMX_0093       0.000422708441               0.00001024848990000000   
DMX_0094       0.0004559065                 0.00000840891228000000   
DMX_0095       0.00018611307000000000001    0.00000848584130000000   
DMX_0096       0.000263292949               0.00001158921290000000   
DMX_0097       0.000117323516               0.00001107200190000000   
DMX_0098       1.60331274e-05               0.00000812734826000000   
DMX_0099       -9.3439031500000000003e-05    0.00000829278106000000   
DMX_0100       -0.000189556568              0.00002438002980000000   
DMX_0101       -8.02717944e-05              0.00000823379621000000   
DMX_0102       -3.9720191499999999999e-05    0.00002770244480000000   
DMX_0103       -9.2090197100000000002e-05    0.00000817486319000000   
DMX_0104       0.000157624414               0.00003208479810000000   
DMX_0105       5.2463800399999999999e-05    0.00001009863330000000   
DMX_0106       5.2806276799999999999e-05    0.00001002807910000000   
DMX_0107       0.000127204765               0.00002995866190000000   
DMX_0108       0.000126636869               0.00002942374630000000   
DMX_0109       0.00020000443800000000001    0.00002932233560000000   
DMX_0110       0.000283150908               0.00003521947750000000   
DMX_0111       0.00033859357199999999999    0.00000990570588000000   
DMX_0112       0.00053021828200000000002    0.00002747256320000000   
DMX_0113       0.00049075104300000000002    0.00000886985325000000   
DMX_0114       0.000567624777               0.00000961768042000000   
DMX_0115       0.00060017342500000000001    0.00002652948010000000   
DMX_0116       0.00071709604299999999999    0.00000877250783000000   
DMX_0117       0.00088540179199999999998    0.00000681153061000000   
DMX_0118       0.00067189081100000000002    0.00002469468640000000   
DMX_0119       0.000903777896               0.00000596997615000000   
DMX_0120       0.00087671569199999999999    0.00002774907090000000   
DMX_0121       0.00099609122899999999996    0.00000922288205000000   
DMX_0122       0.00104955802                0.00003114018900000000   
DMX_0123       0.00108272801                0.00002935811940000000   
DMX_0124       0.00112433997                0.00000850191710000000   
DMX_0125       0.00101523194                0.00002779125040000000   
DMX_0126       0.00123613382                0.00000966790895000000   
DMX_0127       0.00109468129                0.00003243665040000000   
DMX_0128       0.00121143325                0.00003383945610000000   
DMX_0129       0.00112956779                0.00001183017770000000   
DMX_0130       0.00135114364                0.00006587576750000000   
DMX_0131       0.00127389469                0.00001008486790000000   
DMX_0132       0.0015344047                 0.00000911804311000000   
DMX_0133       0.00146630691                0.00001081931520000000   
DMX_0134       0.00160106028                0.00002173551650000000   
DMX_0135       0.00159250332                0.00000986512826000000   
DMX_0136       0.00153494559                0.00003610348290000000   
DMX_0137       0.00165736961                0.00004685127900000000   
DMX_0138       0.00169496013                0.00006210155460000000   
DMX_0139       0.00142824875                0.00000934196687000000   
DMX_0140       0.00154908706                0.00003877883830000000   
DMX_0141       0.00129353704                0.00000921507709000000   
DMX_0142       0.000420489215               0.00033991100600000000   
DMX_0143       0.00102649177                0.00000870846144000000   
DMX_0144       0.00109278657                0.00000931071385000000   
DMX_0145       0.00084416241099999999999    0.00000946020444000000   
DMX_0146       0.000124919513               0.00000836780255000000   
DMX_0147       -0.00010652657               0.00002397175890000000   
DMX_0148       -1.27841183e-05              0.00000995522130000000   
DMX_0149       -0.00024438011300000000001    0.00003580834210000000   
DMX_0150       -0.00032423125799999999999    0.00000836946259000000   
DMX_0151       -0.00067209599900000000002    0.00003398666880000000   
DMX_0152       -0.00051945932199999999998    0.00000903336328000000   
DMX_0153       -0.00063787632199999999998    0.00003267784260000000   
DMX_0154       -0.00071347225799999999999    0.00000978977351000000   
DMX_0155       -0.00073999247499999999999    0.00003854312360000000   
DMX_0156       -0.00116605081               0.00002280768740000000   
DMX_0157       -0.00099496350500000000002    0.00002707255350000000   
DMX_0158       -0.00100433838               0.00003600477110000000   
DMX_0159       -0.00117149981               0.00003272087800000000   
DMX_0160       -0.00108426203               0.00001124014160000000   
DMX_0161       -0.00179257944               0.00002886350710000000   
DMX_0162       -0.00158662817               0.00000980878611000000   
DMX_0163       -0.00171493914               0.00003790172850000000   
DMX_0164       -0.00188111471               0.00000942514798000000   
DMX_0165       -0.0022592940900000000001    0.00002789450770000000   
DMX_0166       -0.0023599402699999999999    0.00000923230173000000   
DMX_0167       -0.00242452911               0.00002975278950000000   
DMX_0168       -0.00228268505               0.00000974561765000000   
DMX_0169       -0.0024329450699999999999    0.00000898603327000000   
DMX_0170       -0.0021998226                0.00005194169270000000   
DMX_0171       -0.0027190565100000000001    0.00003320549330000000   
DMX_0172       -0.0024499893900000000001    0.00001112564230000000   
DMX_0173       -0.0028350870199999999999    0.00003141302790000000   
DMX_0174       -0.0024825519699999999999    0.00001022959210000000   
DMX_0175       -0.00287606621               0.00003231890280000000   
DMX_0176       -0.0027125469399999999999    0.00000871310573000000   
DMX_0177       -0.00296320346               0.00003406134080000000   
DMX_0178       -0.0027736816099999999999    0.00000975389633000000   
DMX_0179       -0.00307622544               0.00003250716660000000   
DMX_0180       -0.0032197487299999999999    0.00003747748090000000   
DMX_0181       -0.00298318543               0.00000954106314000000   
DMX_0182       -0.0034467503500000000001    0.00003478909500000000   
DMX_0183       -0.0030171070700000000001    0.00001201236290000000   
DMX_0184       -0.00338749477               0.00004505901430000000   
DMX_0185       -0.0030728297599999999999    0.00001141068110000000   
DMX_0186       -0.0035446049400000000001    0.00003224848780000000   
DMX_0187       -0.0034030982699999999999    0.00001015050410000000   
DMX_0188       -0.0036395103099999999999    0.00004314444590000000   
DMX_0189       -0.00349690217               0.00001191692240000000   
DMX_0190       -0.00380391102               0.00003440960220000000   
DMX_0191       -0.00383077333               0.00004482759410000000   
DMX_0192       -0.00346775339               0.00001280835940000000   
DMX_0193       -0.0039247717500000000002    0.00003818717740000000   
DMX_0194       -0.0042278430300000000001    0.00003122068190000000   
DMX_0195       -0.00385693                  0.00000987584908000000   
DMX_0196       -0.0043186357299999999999    0.00003720685230000000   
DMX_0197       -0.0038683421500000000001    0.00001014737950000000   
DMX_0198       -0.0043807013599999999999    0.00003394425000000000   
DMX_0199       -0.0044561611500000000001    0.00003327966300000000   
DMX_0200       -0.0044320328300000000001    0.00003662368560000000   
DMX_0201       -0.00408418412               0.00001001691580000000   
DMX_0202       -0.0044290489499999999999    0.00003888253150000000   
DMX_0203       -0.0042362933700000000002    0.00000965714849000000   
DMX_0204       -0.0045185516999999999998    0.00004087755030000000   
DMX_0205       -0.00421907773               0.00000953548588000000   
DMX_0206       -0.0047018492700000000002    0.00003897525030000000   
DMX_0207       -0.00449746573               0.00001029757070000000   
DMX_0208       -0.0046816329                0.00002988514360000000   
DMX_0209       -0.0047397042500000000001    0.00000869136476000000   
DMX_0210       -0.0047837102000000000002    0.00002207654540000000   
DMX_0211       -0.00462340613               0.00000848360836000000   
DMX_0212       -0.0046964398600000000001    0.00001151549250000000   
DMX_0213       -0.0050263688300000000002    0.00004432847960000000   
DMX_0214       -0.0049168966899999999999    0.00000973138418000000   
DMX_0215       -0.0052847882300000000001    0.00004110945410000000   
DMX_0216       -0.0052206364000000000001    0.00000946709167000000   
DMX_0217       -0.0052192040500000000001    0.00000887307166000000   
DMX_0218       -0.0054381771599999999999    0.00001045831170000000   
DMX_0219       -0.0058529813699999999999    0.00004407572690000000   
DMX_0220       -0.0057841496199999999999    0.00000880793250000000   
DMX_0221       -0.0059533652800000000002    0.00004248818620000000   
DMX_0222       -0.00581567207               0.00001008219060000000   
DMX_0223       -0.0060922159500000000001    0.00000945170072000000   
DMX_0224       -0.0062559792299999999999    0.00000739548999000000   
DMX_0225       -0.0063210092100000000002    0.00005047574560000000   
DMX_0226       -0.0064949842700000000001    0.00000973792782000000   
DMX_0227       -0.0066629713200000000001    0.00001683175610000000   
DMXR1_0001     53292.080719999999999       
DMXR1_0002     53343.93777                 
DMXR1_0003     53420.606870000000001       
DMXR1_0004     53446.505490000000002       
DMXR1_0005     53477.474620000000002       
DMXR1_0006     53629.002009999999999       
DMXR1_0007     53659.955210000000001       
DMXR1_0008     53766.47757                 
DMXR1_0009     53798.400010000000002       
DMXR1_0010     53838.29693                 
DMXR1_0011     53858.24342                 
DMXR1_0012     53889.155919999999998       
DMXR1_0013     53918.075849999999999       
DMXR1_0014     53926.215199999999999       
DMXR1_0015     53968.119540000000001       
DMXR1_0016     53979.907019999999999       
DMXR1_0017     54009.011780000000002       
DMXR1_0018     54035.754390000000001       
DMXR1_0019     54043.898879999999998       
DMXR1_0020     54100.57713                 
DMXR1_0021     54134.482759999999999       
DMXR1_0022     54373.831700000000001       
DMXR1_0023     54428.677299999999999       
DMXR1_0024     54462.60182                 
DMXR1_0025     54526.417660000000001       
DMXR1_0026     54552.34646                 
DMXR1_0027     54641.098649999999999       
DMXR1_0028     54673.011379999999999       
DMXR1_0029     54706.91855                 
DMXR1_0030     54794.67867                 
DMXR1_0031     54819.763829999999999       
DMXR1_0032     54850.525310000000001       
DMXR1_0033     54862.644069999999999       
DMXR1_0034     54880.45589                 
DMXR1_0035     54913.353940000000001       
DMXR1_0036     54925.488589999999999       
DMXR1_0037     54942.274260000000002       
DMXR1_0038     54976.463190000000001       
DMXR1_0039     55004.10482                 
DMXR1_0040     55030.034030000000001       
DMXR1_0041     55042.15429                 
DMXR1_0042     55088.017669999999999       
DMXR1_0043     55094.845089999999999       
DMXR1_0044     55154.681319999999999       
DMXR1_0045     55206.69267                 
DMXR1_0046     55214.517499999999998       
DMXR1_0047     55243.43853                 
DMXR1_0048     55275.351050000000001       
DMXR1_0049     55305.269020000000001       
DMXR1_0050     55337.181799999999999       
DMXR1_0051     55357.28903                 
DMXR1_0052     55365.147079999999999       
DMXR1_0053     55390.099710000000002       
DMXR1_0054     55429.973089999999999       
DMXR1_0055     55461.885829999999999       
DMXR1_0056     55492.756                   
DMXR1_0057     55520.679559999999999       
DMXR1_0058     55527.84141                 
DMXR1_0059     55543.662279999999999       
DMXR1_0060     55578.566479999999999       
DMXR1_0061     55616.41761                 
DMXR1_0062     55639.399920000000002       
DMXR1_0063     55670.314630000000001       
DMXR1_0064     55678.38944                 
DMXR1_0065     55700.232690000000002       
DMXR1_0066     55731.148099999999999       
DMXR1_0067     55759.148779999999999       
DMXR1_0068     55766.007739999999998       
DMXR1_0069     55773.985869999999998       
DMXR1_0070     55791.05096                 
DMXR1_0071     55799.91488                 
DMXR1_0072     55820.014800000000001       
DMXR1_0073     55826.841159999999999       
DMXR1_0074     55850.94369                 
DMXR1_0075     55863.74014                 
DMXR1_0076     55877.86523                 
DMXR1_0077     55892.661000000000001       
DMXR1_0078     55910.77216                 
DMXR1_0079     55918.589939999999999       
DMXR1_0080     55934.697489999999998       
DMXR1_0081     55948.50806                 
DMXR1_0082     55968.61178                 
DMXR1_0083     55976.572590000000002       
DMXR1_0084     56002.53933                 
DMXR1_0085     56020.467569999999998       
DMXR1_0086     56034.400649999999999       
DMXR1_0087     56059.356300000000001       
DMXR1_0088     56066.312449999999998       
DMXR1_0089     56094.247890000000002       
DMXR1_0090     56108.216229999999999       
DMXR1_0091     56130.148009999999999       
DMXR1_0092     56138.15399                 
DMXR1_0093     56151.050219999999999       
DMXR1_0094     56172.997910000000001       
DMXR1_0095     56193.93731                 
DMXR1_0096     56209.931049999999999       
DMXR1_0097     56234.910889999999998       
DMXR1_0098     56249.80517                 
DMXR1_0099     56269.652149999999999       
DMXR1_0100     56284.794350000000001       
DMXR1_0101     56305.730989999999998       
DMXR1_0102     56325.658280000000001       
DMXR1_0103     56332.549019999999999       
DMXR1_0104     56345.616510000000002       
DMXR1_0105     56352.467390000000002       
DMXR1_0106     56367.429960000000001       
DMXR1_0107     56383.5259                  
DMXR1_0108     56391.32009                 
DMXR1_0109     56403.458259999999999       
DMXR1_0110     56410.400289999999998       
DMXR1_0111     56425.392050000000001       
DMXR1_0112     56432.348240000000001       
DMXR1_0113     56450.14331                 
DMXR1_0114     56465.28397                 
DMXR1_0115     56472.093039999999998       
DMXR1_0116     56492.20487                 
DMXR1_0117     56521.02693                 
DMXR1_0118     56531.09986                 
DMXR1_0119     56548.909389999999998       
DMXR1_0120     56572.000409999999999       
DMXR1_0121     56584.83127                 
DMXR1_0122     56593.934950000000001       
DMXR1_0123     56606.829059999999998       
DMXR1_0124     56613.87283                 
DMXR1_0125     56634.81615                 
DMXR1_0126     56641.644870000000001       
DMXR1_0127     56669.722660000000001       
DMXR1_0128     56676.61984                 
DMXR1_0129     56707.615130000000001       
DMXR1_0130     56735.47541                 
DMXR1_0131     56762.384899999999998       
DMXR1_0132     56790.374780000000001       
DMXR1_0133     56828.278680000000001       
DMXR1_0134     56844.239139999999999       
DMXR1_0135     56851.167439999999999       
DMXR1_0136     56869.194680000000002       
DMXR1_0137     56886.051829999999999       
DMXR1_0138     56894.067080000000001       
DMXR1_0139     56921.945430000000002       
DMXR1_0140     56933.015239999999999       
DMXR1_0141     56945.933679999999999       
DMXR1_0142     56970.926549999999999       
DMXR1_0143     56977.863320000000002       
DMXR1_0144     57011.690989999999999       
DMXR1_0145     57040.688020000000002       
DMXR1_0146     57075.616099999999999       
DMXR1_0147     57095.546199999999999       
DMXR1_0148     57102.508679999999998       
DMXR1_0149     57117.50694                 
DMXR1_0150     57131.374359999999999       
DMXR1_0151     57138.432390000000002       
DMXR1_0152     57161.30613                 
DMXR1_0153     57185.299230000000001       
DMXR1_0154     57192.261430000000001       
DMXR1_0155     57201.256049999999998       
DMXR1_0156     57229.103120000000001       
DMXR1_0157     57242.143609999999999       
DMXR1_0158     57265.080069999999999       
DMXR1_0159     57272.098240000000001       
DMXR1_0160     57306.936070000000001       
DMXR1_0161     57327.926349999999999       
DMXR1_0162     57335.926729999999999       
DMXR1_0163     57348.85097                 
DMXR1_0164     57367.869029999999999       
DMXR1_0165     57376.790659999999999       
DMXR1_0166     57397.70703                 
DMXR1_0167     57410.645689999999998       
DMXR1_0168     57432.68749                 
DMXR1_0169     57459.516870000000001       
DMXR1_0170     57489.529419999999998       
DMXR1_0171     57508.3889                  
DMXR1_0172     57518.447279999999999       
DMXR1_0173     57536.311879999999999       
DMXR1_0174     57550.363420000000001       
DMXR1_0175     57557.23432                 
DMXR1_0176     57579.17756                 
DMXR1_0177     57594.15654                 
DMXR1_0178     57614.076139999999999       
DMXR1_0179     57622.06756                 
DMXR1_0180     57640.007829999999998       
DMXR1_0181     57647.013719999999999       
DMXR1_0182     57666.934999999999999       
DMXR1_0183     57674.03191                 
DMXR1_0184     57686.88148                 
DMXR1_0185     57703.902010000000001       
DMXR1_0186     57710.814070000000001       
DMXR1_0187     57733.68121                 
DMXR1_0188     57752.70213                 
DMXR1_0189     57764.702770000000001       
DMXR1_0190     57775.63635                 
DMXR1_0191     57789.598050000000001       
DMXR1_0192     57796.499289999999998       
DMXR1_0193     57804.559660000000001       
DMXR1_0194     57823.508189999999999       
DMXR1_0195     57835.456980000000001       
DMXR1_0196     57844.451329999999999       
DMXR1_0197     57859.316970000000001       
DMXR1_0198     57865.399760000000001       
DMXR1_0199     57873.369260000000001       
DMXR1_0200     57885.336069999999999       
DMXR1_0201     57893.346589999999999       
DMXR1_0202     57907.278739999999999       
DMXR1_0203     57921.280709999999999       
DMXR1_0204     57932.195239999999998       
DMXR1_0205     57948.20767                 
DMXR1_0206     57970.10679                 
DMXR1_0207     57977.126819999999999       
DMXR1_0208     57993.086220000000001       
DMXR1_0209     58008.998560000000001       
DMXR1_0210     58015.898569999999999       
DMXR1_0211     58046.812429999999999       
DMXR1_0212     58059.796869999999998       
DMXR1_0213     58068.833729999999999       
DMXR1_0214     58094.640409999999999       
DMXR1_0215     58110.743279999999999       
DMXR1_0216     58133.705369999999998       
DMXR1_0217     58141.52037                 
DMXR1_0218     58160.584969999999998       
DMXR1_0219     58181.55583                 
DMXR1_0220     58187.57197                 
DMXR1_0221     58202.471309999999999       
DMXR1_0222     58216.488099999999999       
DMXR1_0223     58243.39507                 
DMXR1_0224     58270.1814                  
DMXR1_0225     58289.231020000000001       
DMXR1_0226     58301.26127                 
DMXR1_0227     58312.147110000000001       
DMXR2_0001     53293.110479999999999       
DMXR2_0002     53347.930040000000002       
DMXR2_0003     53420.640830000000001       
DMXR2_0004     53448.660360000000001       
DMXR2_0005     53481.421009999999999       
DMXR2_0006     53629.011220000000002       
DMXR2_0007     53659.981629999999999       
DMXR2_0008     53771.42109                 
DMXR2_0009     53800.4115                  
DMXR2_0010     53839.300160000000002       
DMXR2_0011     53859.2502                  
DMXR2_0012     53891.331790000000002       
DMXR2_0013     53919.075500000000002       
DMXR2_0014     53926.251819999999999       
DMXR2_0015     53968.13636                 
DMXR2_0016     53981.900759999999998       
DMXR2_0017     54013.81316                 
DMXR2_0018     54036.725580000000001       
DMXR2_0019     54043.932829999999999       
DMXR2_0020     54101.570779999999999       
DMXR2_0021     54135.66873                 
DMXR2_0022     54374.834                   
DMXR2_0023     54429.690729999999999       
DMXR2_0024     54465.585360000000001       
DMXR2_0025     54529.408580000000001       
DMXR2_0026     54553.345870000000001       
DMXR2_0027     54642.108129999999999       
DMXR2_0028     54678.160260000000001       
DMXR2_0029     54711.00816                 
DMXR2_0030     54796.685020000000002       
DMXR2_0031     54820.619599999999998       
DMXR2_0032     54855.523879999999998       
DMXR2_0033     54862.66319                 
DMXR2_0034     54885.442039999999999       
DMXR2_0035     54916.356960000000001       
DMXR2_0036     54925.51906                 
DMXR2_0037     54948.267119999999998       
DMXR2_0038     54981.362639999999999       
DMXR2_0039     55005.114509999999999       
DMXR2_0040     55031.043479999999999       
DMXR2_0041     55042.16647                 
DMXR2_0042     55088.03435                 
DMXR2_0043     55100.828859999999999       
DMXR2_0044     55157.714860000000002       
DMXR2_0045     55206.705680000000001       
DMXR2_0046     55216.5121                  
DMXR2_0047     55245.43187                 
DMXR2_0048     55278.342860000000002       
DMXR2_0049     55307.26351                 
DMXR2_0050     55340.176010000000002       
DMXR2_0051     55361.116340000000001       
DMXR2_0052     55365.147099999999998       
DMXR2_0053     55396.065930000000002       
DMXR2_0054     55430.970410000000001       
DMXR2_0055     55463.880310000000001       
DMXR2_0056     55493.75337                 
DMXR2_0057     55521.67689                 
DMXR2_0058     55527.853259999999999       
DMXR2_0059     55543.662299999999998       
DMXR2_0060     55579.563580000000002       
DMXR2_0061     55617.414840000000002       
DMXR2_0062     55641.39452                 
DMXR2_0063     55674.303730000000002       
DMXR2_0064     55678.40436                 
DMXR2_0065     55704.221900000000002       
DMXR2_0066     55733.234729999999999       
DMXR2_0067     55759.167010000000001       
DMXR2_0068     55766.007760000000001       
DMXR2_0069     55773.985890000000001       
DMXR2_0070     55791.076070000000001       
DMXR2_0071     55800.91216                 
DMXR2_0072     55820.034500000000001       
DMXR2_0073     55828.835709999999999       
DMXR2_0074     55850.961120000000001       
DMXR2_0075     55864.73743                 
DMXR2_0076     55877.88541                 
DMXR2_0077     55893.658259999999999       
DMXR2_0078     55910.787099999999999       
DMXR2_0079     55919.58727                 
DMXR2_0080     55934.717490000000002       
DMXR2_0081     55949.505299999999998       
DMXR2_0082     55974.576730000000001       
DMXR2_0083     55976.572610000000001       
DMXR2_0084     56003.490259999999999       
DMXR2_0085     56020.48556                 
DMXR2_0086     56035.405850000000001       
DMXR2_0087     56059.376390000000001       
DMXR2_0088     56068.346309999999999       
DMXR2_0089     56095.250260000000001       
DMXR2_0090     56108.234020000000001       
DMXR2_0091     56130.16648                 
DMXR2_0092     56139.20065                 
DMXR2_0093     56152.051110000000001       
DMXR2_0094     56175.001049999999999       
DMXR2_0095     56194.94558                 
DMXR2_0096     56214.889579999999999       
DMXR2_0097     56235.821650000000002       
DMXR2_0098     56250.885770000000001       
DMXR2_0099     56270.716170000000002       
DMXR2_0100     56288.6356                  
DMXR2_0101     56311.60369                 
DMXR2_0102     56325.6768                  
DMXR2_0103     56333.643350000000002       
DMXR2_0104     56345.631589999999999       
DMXR2_0105     56354.456579999999999       
DMXR2_0106     56368.425660000000001       
DMXR2_0107     56387.40512                 
DMXR2_0108     56391.32011                 
DMXR2_0109     56407.264980000000001       
DMXR2_0110     56410.400310000000001       
DMXR2_0111     56431.283359999999998       
DMXR2_0112     56432.34826                 
DMXR2_0113     56451.287179999999999       
DMXR2_0114     56471.143000000000001       
DMXR2_0115     56472.093060000000001       
DMXR2_0116     56493.153289999999998       
DMXR2_0117     56523.074919999999999       
DMXR2_0118     56532.125589999999999       
DMXR2_0119     56550.971270000000001       
DMXR2_0120     56572.01341                 
DMXR2_0121     56585.857399999999998       
DMXR2_0122     56593.95261                 
DMXR2_0123     56606.829080000000001       
DMXR2_0124     56614.79365                 
DMXR2_0125     56634.836349999999999       
DMXR2_0126     56643.684439999999999       
DMXR2_0127     56669.741099999999999       
DMXR2_0128     56676.619859999999999       
DMXR2_0129     56709.496559999999999       
DMXR2_0130     56739.551069999999999       
DMXR2_0131     56763.46913                 
DMXR2_0132     56792.33137                 
DMXR2_0133     56829.268280000000001       
DMXR2_0134     56850.162579999999998       
DMXR2_0135     56851.167459999999998       
DMXR2_0136     56869.194700000000001       
DMXR2_0137     56886.051850000000002       
DMXR2_0138     56894.0671                  
DMXR2_0139     56923.032520000000002       
DMXR2_0140     56933.028289999999998       
DMXR2_0141     56948.868040000000001       
DMXR2_0142     56970.926570000000002       
DMXR2_0143     56978.80931                 
DMXR2_0144     57014.7972                  
DMXR2_0145     57041.69389                 
DMXR2_0146     57080.526070000000001       
DMXR2_0147     57101.447310000000002       
DMXR2_0148     57102.508700000000001       
DMXR2_0149     57117.514220000000002       
DMXR2_0150     57132.376239999999999       
DMXR2_0151     57138.43967                 
DMXR2_0152     57162.29937                 
DMXR2_0153     57185.306480000000001       
DMXR2_0154     57194.220980000000001       
DMXR2_0155     57201.26324                 
DMXR2_0156     57234.172740000000001       
DMXR2_0157     57248.12236                 
DMXR2_0158     57265.086749999999999       
DMXR2_0159     57272.09826                 
DMXR2_0160     57307.95729                 
DMXR2_0161     57327.933509999999998       
DMXR2_0162     57336.948630000000001       
DMXR2_0163     57348.858149999999998       
DMXR2_0164     57369.84243                 
DMXR2_0165     57376.797840000000001       
DMXR2_0166     57398.712540000000001       
DMXR2_0167     57410.652909999999999       
DMXR2_0168     57437.668790000000001       
DMXR2_0169     57461.606670000000001       
DMXR2_0170     57489.529440000000001       
DMXR2_0171     57508.3962                  
DMXR2_0172     57519.45148                 
DMXR2_0173     57536.31917                 
DMXR2_0174     57551.367339999999999       
DMXR2_0175     57557.241569999999999       
DMXR2_0176     57580.160879999999999       
DMXR2_0177     57594.163920000000001       
DMXR2_0178     57615.08126                 
DMXR2_0179     57622.074850000000001       
DMXR2_0180     57640.015080000000001       
DMXR2_0181     57648.014500000000002       
DMXR2_0182     57666.942209999999999       
DMXR2_0183     57675.02976                 
DMXR2_0184     57686.888719999999999       
DMXR2_0185     57704.818000000000001       
DMXR2_0186     57710.821290000000001       
DMXR2_0187     57734.870799999999999       
DMXR2_0188     57752.709350000000001       
DMXR2_0189     57765.70215                 
DMXR2_0190     57775.64359                 
DMXR2_0191     57789.605319999999999       
DMXR2_0192     57796.707170000000001       
DMXR2_0193     57804.566990000000001       
DMXR2_0194     57823.515429999999999       
DMXR2_0195     57836.453700000000001       
DMXR2_0196     57844.4663                  
DMXR2_0197     57859.527429999999999       
DMXR2_0198     57865.407                   
DMXR2_0199     57873.37651                 
DMXR2_0200     57885.34328                 
DMXR2_0201     57894.35642                 
DMXR2_0202     57907.28603                 
DMXR2_0203     57927.241520000000001       
DMXR2_0204     57932.195260000000001       
DMXR2_0205     57949.218869999999999       
DMXR2_0206     57970.114080000000001       
DMXR2_0207     57979.142530000000001       
DMXR2_0208     57993.093499999999999       
DMXR2_0209     58014.903269999999999       
DMXR2_0210     58015.909300000000002       
DMXR2_0211     58047.776730000000001       
DMXR2_0212     58060.916370000000001       
DMXR2_0213     58068.833749999999998       
DMXR2_0214     58096.748899999999999       
DMXR2_0215     58110.75057                 
DMXR2_0216     58139.647629999999999       
DMXR2_0217     58142.502829999999999       
DMXR2_0218     58161.64714                 
DMXR2_0219     58181.563389999999998       
DMXR2_0220     58188.573820000000001       
DMXR2_0221     58202.478570000000001       
DMXR2_0222     58217.500360000000001       
DMXR2_0223     58244.41778                 
DMXR2_0224     58271.294519999999999       
DMXR2_0225     58289.238289999999999       
DMXR2_0226     58302.25966                 
DMXR2_0227     58312.246639999999999       
CLK            TT(BIPM2015)
MODE 1
UNITS          TDB
TIMEEPH        FB90
DILATEFREQ     N
PLANET_SHAPIRO N
T2CMETHOD      TEMPO
NE_SW          0.000
CORRECT_TROPOSPHERE  N
EPHEM          DE430
NITS           1
NTOA           20796
CHI2R          31.6006 20787
JUMP -fe Rcvr1_2 -9.641e-06 0
JUMP -fe Rcvr_800 -1.2821e-05 0
JUMP -fe S-wide 3.134e-06 0
T2EFAC -f S-wide_ASP 1.438
T2EFAC -f L-wide_PUPPI 2.597
T2EFAC -f L-wide_ASP 2.034
T2EFAC -f Rcvr_800_GUPPI 4.642
T2EFAC -f S-wide_PUPPI 4.418
T2EFAC -f Rcvr1_2_GASP 1.243
T2EFAC -f Rcvr_800_GASP 2.464
T2EFAC -f Rcvr1_2_GUPPI 1.553
T2EQUAD -f S-wide_ASP 0.1561
T2EQUAD -f L-wide_PUPPI 0.0236
T2EQUAD -f L-wide_ASP 0.0801
T2EQUAD -f Rcvr_800_GUPPI 0.0485
T2EQUAD -f S-wide_PUPPI 0.0178
T2EQUAD -f Rcvr1_2_GASP 0.0634
T2EQUAD -f Rcvr_800_GASP 0.0832
T2EQUAD -f Rcvr1_2_GUPPI 0.0525


==> anc/supplementary-materials/B1937-nanograv-all-frozen-dmx.tim.nicer <==
FORMAT 1
pint 0.000000 57932.5446286608075925 4.321 spacecraft  -name nicer -mjdTT 57932.5454294 -format Tempo2 -tely -2783.63069101 -telx 6119.42973459 -telz -890.7794845 -nsrc 18.34 -obsid 70020101 -t NICER -vy 4.04867262 -vx 2.69970132 -dphi 0.20496 -nbkg 430.66 -vz 5.92980989 -exposure 1543.0
pint 0.000000 57933.6326461481560532 2.422 spacecraft  -name nicer -mjdTT 57933.6334469 -format Tempo2 -tely -4545.24145649 -telx 3799.22279181 -telz -3304.56529985 -nsrc 101.96 -obsid 70020102 -t NICER -vy 1.48403228 -vx 5.86477721 -dphi 0.20355 -nbkg 2394.04 -vz 4.70930058 -exposure 8100.71
pint 0.000000 57934.4836797107327083 4.051 spacecraft  -name nicer -mjdTT 57934.4844805 -format Tempo2 -tely 465.74507965 -telx 5573.47379522 -telz 3827.2581384 -nsrc 38.44 -obsid 70020103 -t NICER -vy 5.51766049 -vx -3.32632339 -dphi 0.2032 -nbkg 902.56 -vz 4.16655111 -exposure 3011.0
pint 0.000000 57935.7708584200238426 5.312 spacecraft  -name nicer -mjdTT 57935.7716592 -format Tempo2 -tely 405.83564006 -telx 5298.31144688 -telz 4205.00105671 -nsrc 27.98 -obsid 70020104 -t NICER -vy 5.84018303 -vx -3.36220368 -dphi 0.20602 -nbkg 657.02 -vz 3.66853947 -exposure 1667.0
pint 0.000000 57936.6706314245642129 5.169 spacecraft  -name nicer -mjdTT 57936.6714322 -format Tempo2 -tely -256.18910634 -telx 5425.53232768 -telz 4051.93472605 -nsrc 61.11 -obsid 70020105 -t NICER -vy 6.07894187 -vx -2.61632194 -dphi 0.20336 -nbkg 1434.89 -vz 3.88255138 -exposure 2961.0
pint 0.000000 57937.6373536798071296 3.584 spacecraft  -name nicer -mjdTT 57937.6381544 -format Tempo2 -tely 480.84099969 -telx 4870.45002654 -telz 4685.9929717 -nsrc 46.81 -obsid 70020106 -t NICER -vy 6.30529989 -vx -3.33872328 -dphi 0.20234 -nbkg 1099.19 -vz 2.82132372 -exposure 2924.0
pint 0.000000 57938.5781580530558332 2.000 spacecraft  -name nicer -mjdTT 57938.5789588 -format Tempo2 -tely -4300.53940946 -telx -1522.06353517 -telz -5023.65691076 -nsrc 159.19 -obsid 70020107 -t NICER -vy -4.39406923 -vx 5.95989867 -dphi 0.20461 -nbkg 3737.81 -vz 1.96171139 -exposure 13252.56
pint 0.000000 57939.5431187492054051 2.541 spacecraft  -name nicer -mjdTT 57939.5439195 -format Tempo2 -tely -4334.16387945 -telx -1671.2304105 -telz -4946.82790374 -nsrc 96.04 -obsid 70020108 -t NICER -vy -4.67931362 -vx 5.65337027 -dphi 0.20383 -nbkg 2254.96 -vz 2.19592056 -exposure 6588.5
pint 0.000000 57940.3190447055473611 2.501 spacecraft  -name nicer -mjdTT 57940.3198455 -format Tempo2 -tely -5668.76446532 -telx 132.13031916 -telz -3724.64928778 -nsrc 67.53 -obsid 70020109 -t NICER -vy -2.67437461 -vx 5.76519963 -dphi 0.20453 -nbkg 1585.47 -vz 4.28466443 -exposure 6023.0
pint 0.000000 57941.4087419112918865 2.985 spacecraft  -name nicer -mjdTT 57941.4095426 -format Tempo2 -tely -4406.01201082 -telx -1982.9276892 -telz -4765.03318445 -nsrc 92.61 -obsid 70020110 -t NICER -vy -5.13111743 -vx 5.02843238 -dphi 0.20137 -nbkg 2174.39 -vz 2.65894496 -exposure 6090.0
pint 0.000000 57944.9673271356930092 6.895 spacecraft  -name nicer -mjdTT 57944.9681279 -format Tempo2 -tely -2779.69920015 -telx 4154.39878186 -telz 4571.7900568 -nsrc 7.68 -obsid 70020111 -t NICER -vy 6.92726466 -vx 1.28012933 -dphi 0.20898 -nbkg 180.32 -vz 3.04503633 -exposure 626.0
pint 0.000000 57945.4144137911605324 4.786 spacecraft  -name nicer -mjdTT 57945.4152145 -format Tempo2 -tely -4581.29960484 -telx 3468.02750245 -telz 3589.97547154 -nsrc 46.28 -obsid 70020112 -t NICER -vy 5.60530802 -vx 2.81529002 -dphi 0.20898 -nbkg 1086.72 -vz 4.42273368 -exposure 2720.0
pint 0.000000 57946.3669289009852431 8.001 spacecraft  -name nicer -mjdTT 57946.3677296 -format Tempo2 -tely -6237.42177412 -telx -1480.50659867 -telz -2216.9930587 -nsrc 14.3 -obsid 70020113 -t NICER -vy -2.99458146 -vx 4.47384832 -dphi 0.20797 -nbkg 335.7 -vz 5.4602434 -exposure 1299.0
pint 0.000000 57947.5896572867203125 3.763 spacecraft  -name nicer -mjdTT 57947.590458 -format Tempo2 -tely -6317.09907635 -telx -1762.96402531 -telz -1728.83247509 -nsrc 27.45 -obsid 70020114 -t NICER -vy -2.75997443 -vx 4.34898528 -dphi 0.20422 -nbkg 644.55 -vz 5.6819887 -exposure 2942.0
pint 0.000000 57948.6824908266190162 6.568 spacecraft  -name nicer -mjdTT 57948.6832916 -format Tempo2 -tely -6043.06526998 -telx -2452.25175664 -telz -1864.34548677 -nsrc 7.72 -obsid 70020115 -t NICER -vy -3.34689524 -vx 3.99334255 -dphi 0.20352 -nbkg 181.28 -vz 5.62659032 -exposure 780.0
pint 0.000000 57949.7117419137701853 3.551 spacecraft  -name nicer -mjdTT 57949.7125426 -format Tempo2 -tely -5934.37870241 -telx -2840.89711257 -telz -1648.75523633 -nsrc 28.47 -obsid 70020116 -t NICER -vy -3.40545186 -vx 3.81923845 -dphi 0.19961 -nbkg 668.53 -vz 5.71217921 -exposure 3064.0
pint 0.000000 57951.7030101337081480 5.032 spacecraft  -name nicer -mjdTT 57951.7038109 -format Tempo2 -tely -4544.81001386 -telx -4303.95644354 -telz -2617.46078509 -nsrc 163.28 -obsid 1070020101 -t NICER -vy -5.1331581 -vx 2.25362773 -dphi 0.20648 -nbkg 3833.72 -vz 5.22858704 -exposure 2595.0
pint 0.000000 57952.6087034262403010 2.996 spacecraft  -name nicer -mjdTT 57952.6095042 -format Tempo2 -tely -5998.3661404 -telx -3159.10439872 -telz 116.01988967 -nsrc 89.05 -obsid 1070020102 -t NICER -vy -2.12258034 -vx 4.2722675 -dphi 0.20137 -nbkg 2090.95 -vz 6.0087209 -exposure 3678.0
pint 0.000000 57953.5223195560624538 3.016 spacecraft  -name nicer -mjdTT 57953.5231203 -format Tempo2 -tely -3558.03348425 -telx 2570.37985281 -telz 5157.06046772 -nsrc 91.67 -obsid 1070020103 -t NICER -vy 5.64596754 -vx 5.00745225 -dphi 0.2018 -nbkg 2152.33 -vz 1.39889174 -exposure 5569.5
pint 0.000000 57956.5402618450200694 2.291 spacecraft  -name nicer -mjdTT 57956.5410626 -format Tempo2 -tely -5210.80575041 -telx -748.30570107 -telz 4261.97075474 -nsrc 164.09 -obsid 1070020105 -t NICER -vy 2.00195112 -vx 6.48993108 -dphi 0.20252 -nbkg 3852.91 -vz 3.57677704 -exposure 6952.0
pint 0.000000 57958.6562743532246065 5.491 spacecraft  -name nicer -mjdTT 57958.6570751 -format Tempo2 -tely -4564.62756104 -telx -4644.86035066 -telz 1878.87064415 -nsrc 52.04 -obsid 1070020107 -t NICER -vy -2.39360453 -vx 4.64246985 -dphi 0.2043 -nbkg 1221.96 -vz 5.62228197 -exposure 3189.0
pint 0.000000 57959.6271417909663080 7.135 spacecraft  -name nicer -mjdTT 57959.6279425 -format Tempo2 -tely -4806.30124454 -telx -1775.18110963 -telz 4429.59552788 -nsrc 34.76 -obsid 1070020108 -t NICER -vy 0.5062765 -vx 6.90808564 -dphi 0.19661 -nbkg 816.24 -vz 3.307638 -exposure 2053.0
pint 0.000000 57961.5574464908366897 3.483 spacecraft  -name nicer -mjdTT 57961.5582472 -format Tempo2 -tely -4478.32187529 -telx -1721.12635905 -telz 4779.76534572 -nsrc 70.63 -obsid 1070020110 -t NICER -vy 0.01959758 -vx 7.21846707 -dphi 0.2 -nbkg 1658.37 -vz 2.60993448 -exposure 3732.0
pint 0.000000 57962.6467170473326737 3.567 spacecraft  -name nicer -mjdTT 57962.6475178 -format Tempo2 -tely -3788.45971109 -telx -4295.87336001 -telz 3618.42440935 -nsrc 80.92 -obsid 1070020111 -t NICER -vy -2.38191556 -vx 5.82113564 -dphi 0.19987 -nbkg 1900.08 -vz 4.39882349 -exposure 4391.28
pint 0.000000 57963.4854517647075000 3.370 spacecraft  -name nicer -mjdTT 57963.4862525 -format Tempo2 -tely -4014.51223465 -telx -3005.87643602 -telz 4552.03830192 -nsrc 97.06 -obsid 1070020112 -t NICER -vy -1.60438625 -vx 6.84001939 -dphi 0.19996 -nbkg 2278.94 -vz 3.0911686 -exposure 4987.0
pint 0.000000 57964.5784980318912962 6.010 spacecraft  -name nicer -mjdTT 57964.5792988 -format Tempo2 -tely -3707.69676061 -telx -3380.49204276 -telz 4549.58651702 -nsrc 55.56 -obsid 1070020113 -t NICER -vy -2.2509731 -vx 6.65227969 -dphi 0.20688 -nbkg 1304.44 -vz 3.09743352 -exposure 1581.0
pint 0.000000 57965.5416567003168287 4.032 spacecraft  -name nicer -mjdTT 57965.5424574 -format Tempo2 -tely -3068.58156143 -telx -4372.94843347 -telz 4165.20345846 -nsrc 70.47 -obsid 1070020114 -t NICER -vy -3.26800687 -vx 5.85876683 -dphi 0.20402 -nbkg 1654.53 -vz 3.72866374 -exposure 2309.5
pint 0.000000 57968.6997470443478587 5.268 spacecraft  -name nicer -mjdTT 57968.7005478 -format Tempo2 -tely -4115.92395924 -telx -917.13316753 -telz 5297.98475995 -nsrc 23.12 -obsid 1070020117 -t NICER -vy -2.16481388 -vx 7.352735 -dphi 0.19992 -nbkg 542.88 -vz -0.40843657 -exposure 969.0
pint 0.000000 57969.5951786406151042 5.912 spacecraft  -name nicer -mjdTT 57969.5959794 -format Tempo2 -tely -2530.06608756 -telx -3929.59333087 -telz 4901.69145707 -nsrc 49.47 -obsid 1070020118 -t NICER -vy -4.48056222 -vx 5.78519544 -dphi 0.2007 -nbkg 1161.53 -vz 2.3158287 -exposure 985.0
pint 0.000000 57970.5011325070142940 5.878 spacecraft  -name nicer -mjdTT 57970.5019333 -format Tempo2 -tely -4202.4918567 -telx -901.40577985 -telz 5232.49548748 -nsrc 22.92 -obsid 1070020119 -t NICER -vy -2.80493792 -vx 7.06977332 -dphi 0.20813 -nbkg 538.08 -vz -1.03278858 -exposure 660.0
pint 0.000000 57971.6553280844432640 6.099 spacecraft  -name nicer -mjdTT 57971.6561288 -format Tempo2 -tely -2962.36859882 -telx -3061.93142765 -telz 5263.64257042 -nsrc 32.03 -obsid 1070020120 -t NICER -vy -4.73651312 -vx 5.98470455 -dphi 0.19913 -nbkg 751.97 -vz 0.8112041 -exposure 1151.0
pint 0.000000 57972.6877776995430324 6.521 spacecraft  -name nicer -mjdTT 57972.6885784 -format Tempo2 -tely -4147.90233207 -telx -1364.55204601 -telz 5175.74337675 -nsrc 25.33 -obsid 1070020121 -t NICER -vy -3.83806631 -vx 6.50684745 -dphi 0.20352 -nbkg 594.67 -vz -1.35806613 -exposure 1250.0
pint 0.000000 57973.5247919785884954 3.163 spacecraft  -name nicer -mjdTT 57973.5255927 -format Tempo2 -tely -4441.59334265 -telx -1029.89314246 -telz 5006.95047768 -nsrc 96.08 -obsid 1070020122 -t NICER -vy -3.75582028 -vx 6.38385932 -dphi 0.20336 -nbkg 2255.92 -vz -2.01416424 -exposure 5675.0
pint 0.000000 57974.5500152736500347 3.535 spacecraft  -name nicer -mjdTT 57974.550816 -format Tempo2 -tely -2793.22234962 -telx -3134.1581108 -telz 5314.39302411 -nsrc 65.16 -obsid 1070020123 -t NICER -vy -5.71045779 -vx 5.12701632 -dphi 0.20309 -nbkg 1529.84 -vz 0.0195006 -exposure 3919.0
pint 0.000000 57975.6611524548478125 3.974 spacecraft  -name nicer -mjdTT 57975.6619532 -format Tempo2 -tely -4888.94531115 -telx 4595.40898899 -telz -995.30327948 -nsrc 38.56 -obsid 1070020124 -t NICER -vy 3.9211777 -vx 2.90384599 -dphi 0.20305 -nbkg 905.44 -vz -5.91667428 -exposure 1989.0
pint 0.000000 57976.8649665782388078 11.274 spacecraft  -name nicer -mjdTT 57976.8657673 -format Tempo2 -tely -2154.60981309 -telx -3602.34110606 -telz 5315.37018832 -nsrc 11.15 -obsid 1070020125 -t NICER -vy -6.60116541 -vx 3.91335025 -dphi 0.20008 -nbkg 261.85 -vz -0.02729349 -exposure 494.03
pint 0.000000 57977.3363810761171412 4.182 spacecraft  -name nicer -mjdTT 57977.3371818 -format Tempo2 -tely -4213.59964371 -telx 4617.93384552 -telz -2638.20524645 -nsrc 42.89 -obsid 1070020126 -t NICER -vy 5.28865804 -vx 1.84824047 -dphi 0.20273 -nbkg 1007.11 -vz -5.23150972 -exposure 2475.0
pint 0.000000 57978.6767524989544791 2.920 spacecraft  -name nicer -mjdTT 57978.6775532 -format Tempo2 -tely -6339.66907464 -telx 508.33949347 -telz 2340.97218033 -nsrc 111.23 -obsid 1070020127 -t NICER -vy -1.58902312 -vx 5.20783738 -dphi 0.2002 -nbkg 2611.77 -vz -5.40861797 -exposure 6256.82
pint 0.000000 57979.5774204874891782 4.772 spacecraft  -name nicer -mjdTT 57979.5782212 -format Tempo2 -tely -6430.83565463 -telx 207.75581493 -telz 2129.87369533 -nsrc 27.9 -obsid 1070020128 -t NICER -vy -1.67406411 -vx 5.06184313 -dphi 0.20938 -nbkg 655.1 -vz -5.52011177 -exposure 2146.0
pint 0.000000 57980.5432965888558332 2.905 spacecraft  -name nicer -mjdTT 57980.5440973 -format Tempo2 -tely -6613.60325348 -telx 244.73724048 -telz 1466.08549267 -nsrc 75.25 -obsid 1070020129 -t NICER -vy -1.11141317 -vx 4.91017444 -dphi 0.20223 -nbkg 1766.75 -vz -5.79165833 -exposure 5754.0
pint 0.000000 57981.6904402925269096 3.189 spacecraft  -name nicer -mjdTT 57981.691241 -format Tempo2 -tely -2346.82880727 -telx -3786.84935341 -telz 5101.9136122 -nsrc 48.49 -obsid 1070020130 -t NICER -vy -7.16694724 -vx 2.15769849 -dphi 0.20309 -nbkg 1138.51 -vz -1.69479941 -exposure 3732.0
pint 0.000000 57982.7199350367120833 2.814 spacecraft  -name nicer -mjdTT 57982.7207358 -format Tempo2 -tely -2423.46318167 -telx -3884.22768139 -telz 4991.96936053 -nsrc 267.81 -obsid 1070020131 -t NICER -vy -7.16514615 -vx 1.80363212 -dphi 0.2018 -nbkg 6288.19 -vz -2.07388276 -exposure 4366.41
pint 0.000000 57984.5860813916689583 4.630 spacecraft  -name nicer -mjdTT 57984.5868821 -format Tempo2 -tely -2653.44227257 -telx -4106.84545839 -telz 4688.51564041 -nsrc 69.44 -obsid 1070020133 -t NICER -vy -7.01238039 -vx 1.28299834 -dphi 0.20707 -nbkg 1630.55 -vz -2.84121841 -exposure 1641.0
pint 0.000000 58002.5712611669137500 5.091 spacecraft  -name nicer -mjdTT 58002.5720619 -format Tempo2 -tely -357.09975691 -telx 6742.41552119 -telz 667.60993611 -nsrc 27.78 -obsid 1070020137 -t NICER -vy 4.80509385 -vx -0.34075472 -dphi 0.19935 -nbkg 652.22 -vz 5.96517335 -exposure 2264.0
pint 0.000000 58003.7121429487435417 3.190 spacecraft  -name nicer -mjdTT 58003.7129437 -format Tempo2 -tely -4211.01408941 -telx -446.06209108 -telz -5301.56069783 -nsrc 189.34 -obsid 1070020138 -t NICER -vy -1.38603677 -vx 7.51942062 -dphi 0.20402 -nbkg 4445.66 -vz 0.46648868 -exposure 4515.0
pint 0.000000 58004.5663380566788889 3.106 spacecraft  -name nicer -mjdTT 58004.5671388 -format Tempo2 -tely -800.78004359 -telx 6561.98020056 -telz 1521.61297685 -nsrc 516.71 -obsid 1070020139 -t NICER -vy 5.00952883 -vx -0.72954871 -dphi 0.20279 -nbkg 12132.29 -vz 5.75976095 -exposure 4580.0
pint 0.000000 58005.5954297973810648 2.836 spacecraft  -name nicer -mjdTT 58005.5962305 -format Tempo2 -tely -1266.24468704 -telx 6455.23470828 -telz 1654.46688731 -nsrc 169.9 -obsid 1070020140 -t NICER -vy 5.09512148 -vx -0.46991314 -dphi 0.2043 -nbkg 3989.1 -vz 5.71195475 -exposure 6032.0
pint 0.000000 58006.7541714143861690 3.574 spacecraft  -name nicer -mjdTT 58006.7549722 -format Tempo2 -tely -1306.65101891 -telx 6247.18886579 -telz 2294.12756445 -nsrc 54.29 -obsid 1070020141 -t NICER -vy 5.35396184 -vx -0.87638576 -dphi 0.20164 -nbkg 1274.71 -vz 5.42031537 -exposure 4695.5
pint 0.000000 58007.3983622850916551 3.071 spacecraft  -name nicer -mjdTT 58007.399163 -format Tempo2 -tely -1091.58890205 -telx 6064.09670893 -telz 2833.12627804 -nsrc 134.64 -obsid 1070020142 -t NICER -vy 5.5749055 -vx -1.37723106 -dphi 0.20348 -nbkg 3161.36 -vz 5.08276945 -exposure 5768.0
pint 0.000000 58008.5395431932320255 4.969 spacecraft  -name nicer -mjdTT 58008.5403439 -format Tempo2 -tely -5006.64966443 -telx 634.12970583 -telz -4534.83349421 -nsrc 50.33 -obsid 1070020143 -t NICER -vy -1.98722074 -vx 6.70517192 -dphi 0.20379 -nbkg 1181.67 -vz 3.1310715 -exposure 2848.5
pint 0.000000 58009.5081559175337731 6.265 spacecraft  -name nicer -mjdTT 58009.5089567 -format Tempo2 -tely -5521.46896728 -telx 2448.9606708 -telz -3089.70556324 -nsrc 20.71 -obsid 1070020144 -t NICER -vy -0.11559086 -vx 5.90387295 -dphi 0.20023 -nbkg 486.29 -vz 4.88744396 -exposure 814.0
pint 0.000000 58010.4806132063580439 3.628 spacecraft  -name nicer -mjdTT 58010.481414 -format Tempo2 -tely -4445.63940781 -telx 5054.31933873 -telz 833.51719523 -nsrc 280.15 -obsid 1070020145 -t NICER -vy 4.09334022 -vx 2.61596443 -dphi 0.2032 -nbkg 6577.85 -vz 5.93491795 -exposure 4835.0
pint 0.000000 58011.6250885575524073 2.803 spacecraft  -name nicer -mjdTT 58011.6258893 -format Tempo2 -tely -4712.23620162 -telx -1146.17941263 -telz -4744.53786956 -nsrc 270.43 -obsid 1070020146 -t NICER -vy -4.14316931 -vx 5.85188334 -dphi 0.20137 -nbkg 6349.57 -vz 2.70176807 -exposure 5948.5
pint 0.000000 58012.4803906530684838 1.402 spacecraft  -name nicer -mjdTT 58012.4811914 -format Tempo2 -tely -2349.23170143 -telx 5112.48109619 -telz 3782.53438685 -nsrc 969.53 -obsid 1070020147 -t NICER -vy 6.40584153 -vx -0.17988096 -dphi 0.20301 -nbkg 22764.47 -vz 4.2137477 -exposure 21142.0
pint 0.000000 58013.4911472394654514 1.292 spacecraft  -name nicer -mjdTT 58013.491948 -format Tempo2 -tely -5025.4153921 -telx -1266.89125127 -telz -4377.89209994 -nsrc 940.61 -obsid 1070020148 -t NICER -vy -4.309468 -vx 5.34680991 -dphi 0.20206 -nbkg 22085.39 -vz 3.40089911 -exposure 28531.5
pint 0.000000 58014.5206192148431598 1.535 spacecraft  -name nicer -mjdTT 58014.52142 -format Tempo2 -tely -5166.5786731 -telx -1411.90197277 -telz -4163.78754201 -nsrc 457.85 -obsid 1070020149 -t NICER -vy -4.38588147 -vx 5.05939662 -dphi 0.20035 -nbkg 10750.15 -vz 3.7284457 -exposure 17939.56
pint 0.000000 58015.5007190376769329 1.543 spacecraft  -name nicer -mjdTT 58015.5015198 -format Tempo2 -tely -4463.06098098 -telx 4045.88465451 -telz 3110.37799943 -nsrc 411.44 -obsid 1070020150 -t NICER -vy 5.4708975 -vx 2.28578513 -dphi 0.20461 -nbkg 9660.56 -vz 4.86685014 -exposure 21760.5
pint 0.000000 58016.5149771502516782 1.594 spacecraft  -name nicer -mjdTT 58016.5157779 -format Tempo2 -tely -5312.85165016 -telx -1866.7321051 -telz -3782.71942941 -nsrc 403.97 -obsid 1070020151 -t NICER -vy -4.57312066 -vx 4.47970216 -dphi 0.20332 -nbkg 9485.03 -vz 4.21541099 -exposure 20699.0
pint 0.000000 58017.5442516765038425 1.935 spacecraft  -name nicer -mjdTT 58017.5450524 -format Tempo2 -tely -5334.31485354 -telx -2155.53453146 -telz -3594.07213154 -nsrc 185.99 -obsid 1070020152 -t NICER -vy -4.66440349 -vx 4.17772244 -dphi 0.20439 -nbkg 4367.01 -vz 4.42130077 -exposure 12870.0
pint 0.000000 58018.6435283681623728 4.659 spacecraft  -name nicer -mjdTT 58018.6443291 -format Tempo2 -tely -6736.36652389 -telx -306.48843935 -telz -722.08232365 -nsrc 47.43 -obsid 1070020153 -t NICER -vy -0.85085183 -vx 4.76218976 -dphi 0.20297 -nbkg 1113.57 -vz 5.95248063 -exposure 2901.0
pint 0.000000 58019.2242356466532755 3.945 spacecraft  -name nicer -mjdTT 58019.2250364 -format Tempo2 -tely -6770.85449883 -telx 186.88088673 -telz 327.98741802 -nsrc 20.02 -obsid 1070020154 -t NICER -vy 0.42638044 -vx 4.76435356 -dphi 0.20109 -nbkg 469.98 -vz 5.99703525 -exposure 1271.0
pint 0.000000 58031.6377801257699537 4.554 spacecraft  -name nicer -mjdTT 58031.6385809 -format Tempo2 -tely -4254.80303129 -telx -4922.46277229 -telz 1902.00541691 -nsrc 29.09 -obsid 1070020157 -t NICER -vy -2.67910273 -vx 4.4926571 -dphi 0.20359 -nbkg 682.91 -vz 5.61429885 -exposure 2233.0
pint 0.000000 58036.6831141621044328 7.496 spacecraft  -name nicer -mjdTT 58036.6839149 -format Tempo2 -tely 816.23311033 -telx 6702.39866894 -telz -694.74306768 -nsrc 6.78 -obsid 1070020160 -t NICER -vy 4.67173757 -vx -1.18100889 -dphi 0.20445 -nbkg 159.22 -vz -5.95974288 -exposure 853.0
pint 0.000000 58040.4696217200225348 4.256 spacecraft  -name nicer -mjdTT 58040.4704225 -format Tempo2 -tely -3825.55430327 -telx 4787.96165026 -telz 2904.11035328 -nsrc 126.35 -obsid 1070020164 -t NICER -vy 2.61422074 -vx 5.15846132 -dphi 0.20359 -nbkg 2966.65 -vz -5.03627547 -exposure 2759.0
pint 0.000000 58041.0506725194088310 9.492 spacecraft  -name nicer -mjdTT 58041.0514733 -format Tempo2 -tely -3481.96640263 -telx 5531.90664379 -telz 1814.46363219 -nsrc 7.11 -obsid 1070020165 -t NICER -vy 3.33374358 -vx 3.96503597 -dphi 0.20141 -nbkg 166.89 -vz -5.65320631 -exposure 269.0
pint 0.000000 58049.9210032174925810 6.643 spacecraft  -name nicer -mjdTT 58049.921804 -format Tempo2 -tely -6002.11650511 -telx 197.17650744 -telz 3145.44628995 -nsrc 14.99 -obsid 1070020167 -t NICER -vy -2.37751185 -vx 5.44428592 -dphi 0.20211 -nbkg 352.01 -vz -4.85307808 -exposure 1183.0
pint 0.000000 58050.7510130252450811 2.112 spacecraft  -name nicer -mjdTT 58050.7518138 -format Tempo2 -tely -3719.13531693 -telx -2718.2993838 -telz 4966.68739136 -nsrc 312.87 -obsid 1070020168 -t NICER -vy -6.00147672 -vx 4.27283602 -dphi 0.20311 -nbkg 7346.13 -vz -2.14571449 -exposure 9514.5
pint 0.000000 58051.5871259655763195 2.621 spacecraft  -name nicer -mjdTT 58051.5879267 -format Tempo2 -tely -3646.47973269 -telx -2897.77448296 -telz 4918.77578191 -nsrc 220.39 -obsid 1070020169 -t NICER -vy -6.19737785 -vx 3.90706862 -dphi 0.20422 -nbkg 5174.61 -vz -2.28263995 -exposure 7128.0
pint 0.000000 58052.4869429270404861 3.027 spacecraft  -name nicer -mjdTT 58052.4877437 -format Tempo2 -tely -3219.10557921 -telx -3270.88008502 -telz 4982.28661598 -nsrc 97.14 -obsid 1070020170 -t NICER -vy -6.60668128 -vx 3.29135701 -dphi 0.20094 -nbkg 2280.86 -vz -2.09857571 -exposure 4116.0
pint 0.000000 58053.3877184003210764 2.994 spacecraft  -name nicer -mjdTT 58053.3885191 -format Tempo2 -tely -3320.35738682 -telx -3354.88256464 -telz 4858.93306719 -nsrc 95.22 -obsid 1070020171 -t NICER -vy -6.62512437 -vx 3.00417811 -dphi 0.20609 -nbkg 2235.78 -vz -2.44233975 -exposure 5936.0
pint 0.000000 58054.8115249893765046 2.817 spacecraft  -name nicer -mjdTT 58054.8123257 -format Tempo2 -tely -6614.24208168 -telx -783.89239639 -telz 1278.87474984 -nsrc 61.93 -obsid 1070020172 -t NICER -vy -1.69517273 -vx 4.667356 -dphi 0.20164 -nbkg 1454.07 -vz -5.84512538 -exposure 4980.0
pint 0.000000 58055.6394802047600462 2.174 spacecraft  -name nicer -mjdTT 58055.6402809 -format Tempo2 -tely -3441.10052038 -telx -3696.43528546 -telz 4515.37303669 -nsrc 113.52 -obsid 1070020173 -t NICER -vy -6.61056815 -vx 2.25611227 -dphi 0.20299 -nbkg 2665.48 -vz -3.17790776 -exposure 10380.0
pint 0.000000 58056.3574787358557059 2.731 spacecraft  -name nicer -mjdTT 58056.3582795 -format Tempo2 -tely -6761.75109938 -telx -521.54316099 -telz -199.61146304 -nsrc 74.18 -obsid 1070020174 -t NICER -vy -0.19867908 -vx 4.74687567 -dphi 0.20305 -nbkg 1741.82 -vz -6.01766929 -exposure 7550.0
pint 0.000000 58057.4546528915268287 6.547 spacecraft  -name nicer -mjdTT 58057.4554536 -format Tempo2 -tely -6364.39559179 -telx 579.00097661 -telz -2286.78012094 -nsrc 10.58 -obsid 1070020175 -t NICER -vy 2.38650462 -vx 4.84259479 -dphi 0.20547 -nbkg 248.42 -vz -5.43801398 -exposure 884.0
pint 0.000000 58060.9876022051295140 5.164 spacecraft  -name nicer -mjdTT 58060.988403 -format Tempo2 -tely -6110.88603263 -telx -2905.40404318 -telz -503.33892653 -nsrc 19.08 -obsid 1070020176 -t NICER -vy -1.64967788 -vx 4.48642928 -dphi 0.20039 -nbkg 447.92 -vz -5.99459635 -exposure 1261.0
pint 0.000000 58061.3075909553470486 2.317 spacecraft  -name nicer -mjdTT 58061.3083917 -format Tempo2 -tely -5724.4970516 -telx -3627.73956041 -telz 295.38342602 -nsrc 131.74 -obsid 1070020177 -t NICER -vy -2.77392599 -vx 3.86893515 -dphi 0.20254 -nbkg 3093.26 -vz -6.0121618 -exposure 9419.0
pint 0.000000 58062.6552859939444097 2.492 spacecraft  -name nicer -mjdTT 58062.6560867 -format Tempo2 -tely -4333.77757667 -telx -4938.14872158 -telz 1677.22165701 -nsrc 71.36 -obsid 1070020178 -t NICER -vy -4.6544991 -vx 2.12939291 -dphi 0.20371 -nbkg 1675.64 -vz -5.71392511 -exposure 6842.0
pint 0.000000 58063.6867418011618402 8.470 spacecraft  -name nicer -mjdTT 58063.6875425 -format Tempo2 -tely -4817.15198865 -telx -4761.56190568 -telz 364.08106337 -nsrc 5.11 -obsid 1070020179 -t NICER -vy -3.58065781 -vx 3.14857213 -dphi 0.20367 -nbkg 119.89 -vz -6.00707954 -exposure 559.0
pint 0.000000 58078.6970766286128703 2.671 spacecraft  -name nicer -mjdTT 58078.6978774 -format Tempo2 -tely -4465.46267782 -telx 4493.55801141 -telz -2438.56922238 -nsrc 284.89 -obsid 1070020181 -t NICER -vy 2.17153777 -vx 5.04822753 -dphi 0.20504 -nbkg 6689.11 -vz 5.3392441 -exposure 7103.97
pint 0.000000 58084.6778118805112152 1.580 spacecraft  -name nicer -mjdTT 58084.6786126 -format Tempo2 -tely -6134.98245121 -telx 2139.87630567 -telz -1963.23113453 -nsrc 252.66 -obsid 1070020182 -t NICER -vy 0.05095806 -vx 5.25144786 -dphi 0.20064 -nbkg 5932.34 -vz 5.58060297 -exposure 19824.22
pint 0.000000 58085.4435195103227431 3.290 spacecraft  -name nicer -mjdTT 58085.4443202 -format Tempo2 -tely -5125.80160787 -telx -1062.26229235 -telz -4322.7479809 -nsrc 61.32 -obsid 1070020183 -t NICER -vy -4.07632732 -vx 5.46275775 -dphi 0.20258 -nbkg 1439.68 -vz 3.49140053 -exposure 4007.0
pint 0.000000 58086.4774307125091782 4.059 spacecraft  -name nicer -mjdTT 58086.4782314 -format Tempo2 -tely -6333.19382445 -telx 840.47907045 -telz -2293.14448719 -nsrc 37.95 -obsid 1070020184 -t NICER -vy -1.25735668 -vx 5.27231803 -dphi 0.19902 -nbkg 891.05 -vz 5.41627808 -exposure 2851.0
pint 0.000000 58092.5907655438632176 4.110 spacecraft  -name nicer -mjdTT 58092.5915663 -format Tempo2 -tely -6735.53271616 -telx -818.95647096 -telz -82.15055879 -nsrc 47.39 -obsid 1070020186 -t NICER -vy -0.64199409 -vx 4.72314156 -dphi 0.20367 -nbkg 1112.61 -vz 6.00459361 -exposure 1613.0
pint 0.000000 58093.8792438367167940 7.278 spacecraft  -name nicer -mjdTT 58093.8800446 -format Tempo2 -tely -6660.4987825 -telx -570.89809857 -telz 1158.66520685 -nsrc 22.1 -obsid 1070020187 -t NICER -vy 0.60576525 -vx 4.9073571 -dphi 0.20727 -nbkg 518.9 -vz 5.85993007 -exposure 820.0
pint 0.000000 58094.3921443869029745 8.058 spacecraft  -name nicer -mjdTT 58094.3929451 -format Tempo2 -tely -6605.28179064 -telx -1504.9361945 -telz 377.45396096 -nsrc 12.17 -obsid 1070020188 -t NICER -vy -0.7293243 -vx 4.72988797 -dphi 0.19969 -nbkg 285.83 -vz 5.99002759 -exposure 703.0
pint 0.000000 58095.7390568627748958 8.271 spacecraft  -name nicer -mjdTT 58095.7398576 -format Tempo2 -tely -5651.28377547 -telx -3489.60202779 -telz -1393.14501697 -nsrc 6.0 -obsid 1070020189 -t NICER -vy -3.58938387 -vx 3.50584012 -dphi 0.20469 -nbkg 141.0 -vz 5.79480519 -exposure 508.0
pint 0.000000 58102.5029560669883217 8.675 spacecraft  -name nicer -mjdTT 58102.5037568 -format Tempo2 -tely -5073.10118335 -telx -1470.24215587 -telz 4250.0276953 -nsrc 4.29 -obsid 1070020193 -t NICER -vy 1.08629187 -vx 6.68382339 -dphi 0.20336 -nbkg 100.71 -vz 3.60018847 -exposure 430.0
pint 0.000000 58106.4218766042855093 3.717 spacecraft  -name nicer -mjdTT 58106.4226773 -format Tempo2 -tely -3707.24968943 -telx -4826.02295198 -telz 2990.53299586 -nsrc 50.29 -obsid 1070020195 -t NICER -vy -2.71666393 -vx 5.17340658 -dphi 0.20312 -nbkg 1180.71 -vz 4.96808563 -exposure 1992.0
pint 0.000000 58107.5190432088708334 3.587 spacecraft  -name nicer -mjdTT 58107.519844 -format Tempo2 -tely -4074.92610842 -telx -3074.40026697 -telz 4460.49581019 -nsrc 137.42 -obsid 1070020196 -t NICER -vy -1.52845526 -vx 6.76995251 -dphi 0.20109 -nbkg 3226.58 -vz 3.26325529 -exposure 6823.0
pint 0.000000 58108.4170896553735648 3.492 spacecraft  -name nicer -mjdTT 58108.4178904 -format Tempo2 -tely -3360.28548536 -telx -4528.47780751 -telz 3763.49706179 -nsrc 109.85 -obsid 1070020197 -t NICER -vy -2.90559392 -vx 5.69014636 -dphi 0.20441 -nbkg 2579.15 -vz 4.24337984 -exposure 6046.0
pint 0.000000 58110.6695854004437499 3.929 spacecraft  -name nicer -mjdTT 58110.6703861 -format Tempo2 -tely -3054.12934833 -telx -4123.80964362 -telz 4428.97011229 -nsrc 54.53 -obsid 1070020199 -t NICER -vy -3.34256902 -vx 6.05077045 -dphi 0.2016 -nbkg 1280.47 -vz 3.32224247 -exposure 2464.0
pint 0.000000 58111.5704492149697569 3.738 spacecraft  -name nicer -mjdTT 58111.57125 -format Tempo2 -tely -2938.52776894 -telx -4002.44981682 -telz 4614.13889098 -nsrc 94.04 -obsid 1070020201 -t NICER -vy -3.59353663 -vx 6.08358484 -dphi 0.19928 -nbkg 2207.96 -vz 2.98296247 -exposure 3205.0
pint 0.000000 58112.7289985884291205 5.196 spacecraft  -name nicer -mjdTT 58112.7297993 -format Tempo2 -tely -2927.50933571 -telx -3673.06779279 -telz 4886.39480568 -nsrc 45.22 -obsid 1070020202 -t NICER -vy -3.83285799 -vx 6.20735923 -dphi 0.20445 -nbkg 1061.78 -vz 2.36590079 -exposure 1639.0
pint 0.000000 58113.4362086594886805 4.005 spacecraft  -name nicer -mjdTT 58113.4370094 -format Tempo2 -tely -2669.26916212 -telx -3883.60854719 -telz 4871.32568195 -nsrc 58.46 -obsid 1070020203 -t NICER -vy -4.22913968 -vx 5.92874117 -dphi 0.2059 -nbkg 1372.54 -vz 2.40576681 -exposure 3174.0
pint 0.000000 58114.7286769061999306 5.690 spacecraft  -name nicer -mjdTT 58114.7294776 -format Tempo2 -tely -4338.18464954 -telx -503.44722664 -telz 5183.01199762 -nsrc 34.15 -obsid 1070020204 -t NICER -vy -2.43088674 -vx 7.14948595 -dphi 0.20242 -nbkg 801.85 -vz -1.33633472 -exposure 1841.5
pint 0.000000 58117.4973237721992940 5.751 spacecraft  -name nicer -mjdTT 58117.4981245 -format Tempo2 -tely -5122.99030061 -telx 641.03943109 -telz 4393.05639918 -nsrc 15.03 -obsid 1070020206 -t NICER -vy -2.09460294 -vx 6.55281822 -dphi 0.20344 -nbkg 352.97 -vz -3.38962279 -exposure 1438.0
pint 0.000000 58118.4621330323852894 3.633 spacecraft  -name nicer -mjdTT 58118.4629338 -format Tempo2 -tely -5233.43392987 -telx 397.89478173 -telz 4290.70950767 -nsrc 74.8 -obsid 1070020207 -t NICER -vy -2.44011239 -vx 6.34258161 -dphi 0.19913 -nbkg 1756.2 -vz -3.55441192 -exposure 4569.0
pint 0.000000 58121.4873686511352546 6.786 spacecraft  -name nicer -mjdTT 58121.4881694 -format Tempo2 -tely -6005.81630576 -telx 594.95565953 -telz 3091.9009784 -nsrc 11.48 -obsid 1070020210 -t NICER -vy -1.97956075 -vx 5.55901124 -dphi 0.20148 -nbkg 269.52 -vz -4.89829271 -exposure 1157.0
pint 0.000000 58122.3886652162039467 5.838 spacecraft  -name nicer -mjdTT 58122.389466 -format Tempo2 -tely -6233.03350369 -telx 651.7060111 -telz 2592.10699333 -nsrc 12.38 -obsid 1070020211 -t NICER -vy -1.63646821 -vx 5.33826545 -dphi 0.20086 -nbkg 290.62 -vz -5.25697892 -exposure 1327.0
pint 0.000000 58158.6994122184547685 3.774 spacecraft  -name nicer -mjdTT 58158.700213 -format Tempo2 -tely -2912.95930038 -telx 4705.37875019 -telz 3911.19338455 -nsrc 55.8 -obsid 1070020212 -t NICER -vy 6.48242474 -vx 0.62963114 -dphi 0.20312 -nbkg 1310.2 -vz 4.05655266 -exposure 4681.61
pint 0.000000 58159.4617278523798958 3.037 spacecraft  -name nicer -mjdTT 58159.4625286 -format Tempo2 -tely -6464.31040929 -telx 2009.1720664 -telz -446.60042678 -nsrc 70.79 -obsid 1070020213 -t NICER -vy 1.04888437 -vx 4.6761599 -dphi 0.20082 -nbkg 1662.21 -vz 5.98625426 -exposure 5373.03
pint 0.000000 58160.6272176534206481 3.067 spacecraft  -name nicer -mjdTT 58160.6280184 -format Tempo2 -tely -4342.16617277 -telx 3924.47533192 -telz 3417.93890739 -nsrc 123.78 -obsid 1070020214 -t NICER -vy 5.70224831 -vx 2.29423985 -dphi 0.20334 -nbkg 2906.22 -vz 4.59226545 -exposure 9633.0
pint 0.000000 58161.5279001332370024 2.283 spacecraft  -name nicer -mjdTT 58161.5287009 -format Tempo2 -tely -4428.74460241 -telx 3670.17556532 -telz 3584.59167231 -nsrc 126.63 -obsid 1070020215 -t NICER -vy 5.71946617 -vx 2.56240594 -dphi 0.20281 -nbkg 2973.36 -vz 4.42634061 -exposure 12570.98
pint 0.000000 58162.4947071551451852 3.707 spacecraft  -name nicer -mjdTT 58162.4955079 -format Tempo2 -tely -3549.2554283 -telx 3791.6644579 -telz 4351.84223942 -nsrc 34.23 -obsid 1070020216 -t NICER -vy 6.51757666 -vx 2.14923375 -dphi 0.20188 -nbkg 803.77 -vz 3.43179069 -exposure 4405.0
pint 0.000000 58163.5743910164358101 6.117 spacecraft  -name nicer -mjdTT 58163.5751918 -format Tempo2 -tely -6355.1238737 -telx -1499.01670573 -telz -1849.58515814 -nsrc 8.21 -obsid 1070020217 -t NICER -vy -2.68245497 -vx 4.4566634 -dphi 0.20602 -nbkg 192.79 -vz 5.62950978 -exposure 1098.0
pint 0.000000 58164.7344144517328010 13.067 spacecraft  -name nicer -mjdTT 58164.7352152 -format Tempo2 -tely -6662.87292058 -telx -1153.76523744 -telz -559.64811406 -nsrc 1.88 -obsid 1070020218 -t NICER -vy -1.29488046 -vx 4.62985374 -dphi 0.20141 -nbkg 44.12 -vz 5.97244807 -exposure 282.0
pint 0.000000 58165.5668809536518287 3.644 spacecraft  -name nicer -mjdTT 58165.5676817 -format Tempo2 -tely -5707.69940362 -telx -2874.16550606 -telz -2286.139613 -nsrc 52.0 -obsid 1070020219 -t NICER -vy -4.00243178 -vx 3.65113534 -dphi 0.20219 -nbkg 1221.0 -vz 5.4202858 -exposure 3547.9
pint 0.000000 58166.5968990247475926 3.349 spacecraft  -name nicer -mjdTT 58166.5976998 -format Tempo2 -tely -5826.97066294 -telx -3021.5744692 -telz -1725.23808969 -nsrc 76.06 -obsid 1070020220 -t NICER -vy -3.58728051 -vx 3.69028861 -dphi 0.20039 -nbkg 1785.94 -vz 5.67958974 -exposure 6236.0
pint 0.000000 58167.5195284477182754 3.876 spacecraft  -name nicer -mjdTT 58167.5203292 -format Tempo2 -tely 435.1832147 -telx 4456.41660005 -telz 5083.48906492 -nsrc 39.58 -obsid 1070020221 -t NICER -vy 7.37757375 -vx 1.2345738 -dphi 0.20191 -nbkg 929.42 -vz -1.70991239 -exposure 2088.5
pint 0.000000 58169.9649659927666782 6.238 spacecraft  -name nicer -mjdTT 58169.9657667 -format Tempo2 -tely 654.86329496 -telx 4828.63683591 -telz 4706.4583026 -nsrc 16.63 -obsid 1070020223 -t NICER -vy 6.93536192 -vx 1.76539454 -dphi 0.1995 -nbkg 390.37 -vz -2.76897932 -exposure 1421.0
pint 0.000000 58170.4144723253404861 4.051 spacecraft  -name nicer -mjdTT 58170.4152731 -format Tempo2 -tely 103.81278418 -telx 4735.03703819 -telz 4844.06941227 -nsrc 25.33 -obsid 1070020224 -t NICER -vy 6.87959 -vx 2.35835297 -dphi 0.20414 -nbkg 594.67 -vz -2.44669558 -exposure 2186.0
pint 0.000000 58171.9507272350022338 4.951 spacecraft  -name nicer -mjdTT 58171.951528 -format Tempo2 -tely -4040.86409518 -telx 1830.6821686 -telz 5120.0914099 -nsrc 34.27 -obsid 1070020225 -t NICER -vy 4.6638311 -vx 5.88664434 -dphi 0.19868 -nbkg 804.73 -vz 1.56994452 -exposure 1785.0
pint 0.000000 58172.5917086995610649 2.861 spacecraft  -name nicer -mjdTT 58172.5925094 -format Tempo2 -tely -4811.85376135 -telx 496.18473659 -telz 4744.66128295 -nsrc 127.86 -obsid 1070020226 -t NICER -vy 3.3164571 -vx 6.37517659 -dphi 0.19816 -nbkg 3002.14 -vz 2.68672358 -exposure 6529.0
pint 0.000000 58173.4994179435694560 2.642 spacecraft  -name nicer -mjdTT 58173.5002187 -format Tempo2 -tely -1939.74947528 -telx 3996.26102351 -telz 5114.37553322 -nsrc 195.43 -obsid 1070020227 -t NICER -vy 5.74172518 -vx 4.83330012 -dphi 0.20188 -nbkg 4588.57 -vz -1.59641963 -exposure 11412.0
pint 0.000000 58174.5282035813152778 2.232 spacecraft  -name nicer -mjdTT 58174.5290043 -format Tempo2 -tely -2305.21503093 -telx 3789.79394267 -telz 5119.89375213 -nsrc 129.45 -obsid 1070020228 -t NICER -vy 5.27696268 -vx 5.34267381 -dphi 0.20137 -nbkg 3039.55 -vz -1.57653233 -exposure 10624.0
pint 0.000000 58175.3650046604170949 2.507 spacecraft  -name nicer -mjdTT 58175.3658054 -format Tempo2 -tely -2190.2554684 -telx 4036.85211304 -telz 4980.21161355 -nsrc 73.45 -obsid 1070020229 -t NICER -vy 5.10852842 -vx 5.33588379 -dphi 0.20352 -nbkg 1724.55 -vz -2.07447508 -exposure 5941.0
pint 0.000000 58179.3569850481278588 8.424 spacecraft  -name nicer -mjdTT 58179.3577858 -format Tempo2 -tely -1657.17906954 -telx 5621.58950929 -telz 3403.06002769 -nsrc 3.47 -obsid 1070020231 -t NICER -vy 4.52407866 -vx 4.13610586 -dphi 0.21082 -nbkg 81.53 -vz -4.6155262 -exposure 331.0
pint 0.000000 58183.5359657126538542 2.015 spacecraft  -name nicer -mjdTT 58183.5367665 -format Tempo2 -tely -3664.78513367 -telx 4413.79315601 -telz 3607.31934974 -nsrc 126.96 -obsid 1070020232 -t NICER -vy 2.5474294 -vx 5.73429344 -dphi 0.20154 -nbkg 2981.04 -vz -4.41660403 -exposure 14593.0
pint 0.000000 58186.9942388828802431 8.792 spacecraft  -name nicer -mjdTT 58186.9950396 -format Tempo2 -tely -1647.38619938 -telx -4722.32957349 -telz 4573.71333021 -nsrc 5.27 -obsid 1070020235 -t NICER -vy -5.16023881 -vx 4.77746724 -dphi 0.20961 -nbkg 123.73 -vz 3.06370873 -exposure 263.0
pint 0.000000 58187.5169726910240857 5.459 spacecraft  -name nicer -mjdTT 58187.5177734 -format Tempo2 -tely -4439.33058918 -telx -363.62538148 -telz 5105.39142555 -nsrc 38.52 -obsid 1070020236 -t NICER -vy -2.50322879 -vx 7.05624482 -dphi 0.20563 -nbkg 904.48 -vz -1.67256194 -exposure 1021.31
pint 0.000000 58190.2797039677010995 7.239 spacecraft  -name nicer -mjdTT 58190.2805047 -format Tempo2 -tely -3390.7798895 -telx -2511.49255951 -telz 5301.15821671 -nsrc 9.93 -obsid 1070020239 -t NICER -vy -5.00152649 -vx 5.79863771 -dphi 0.20734 -nbkg 233.07 -vz -0.45337727 -exposure 733.0
pint 0.000000 58191.5043519107258333 6.430 spacecraft  -name nicer -mjdTT 58191.5051527 -format Tempo2 -tely -4374.21950144 -telx -1433.14782237 -telz 4973.33625369 -nsrc 14.13 -obsid 1070020240 -t NICER -vy -4.36970048 -vx 5.9335446 -dphi 0.20117 -nbkg 331.87 -vz -2.13060654 -exposure 1009.0
pint 0.000000 58192.4689822114430671 3.993 spacecraft  -name nicer -mjdTT 58192.469783 -format Tempo2 -tely -4270.04758018 -telx -1757.92808688 -telz 4959.79722054 -nsrc 50.82 -obsid 1070020241 -t NICER -vy -4.81592969 -vx 5.56131552 -dphi 0.19861 -nbkg 1193.18 -vz -2.17206404 -exposure 2541.0
pint 0.000000 58193.6258927112345832 5.065 spacecraft  -name nicer -mjdTT 58193.6266935 -format Tempo2 -tely -3810.38890003 -telx -2415.68446754 -telz 5056.51073318 -nsrc 41.79 -obsid 1070020242 -t NICER -vy -5.59083192 -vx 4.90923738 -dphi 0.20195 -nbkg 981.21 -vz -1.86517219 -exposure 2526.5
pint 0.000000 58195.6797339186444444 7.318 spacecraft  -name nicer -mjdTT 58195.6805347 -format Tempo2 -tely -1009.59537574 -telx -4089.55624513 -telz 5308.52535757 -nsrc 48.9 -obsid 1070020244 -t NICER -vy -7.30846193 -vx 2.29569295 -dphi 0.20289 -nbkg 1148.1 -vz 0.37650787 -exposure 1365.5
pint 0.000000 58197.8198747148503357 5.160 spacecraft  -name nicer -mjdTT 58197.8206755 -format Tempo2 -tely -6540.34088685 -telx 1636.17234225 -telz -750.61482173 -nsrc 15.07 -obsid 1070020245 -t NICER -vy 1.79844257 -vx 4.47339818 -dphi 0.20023 -nbkg 353.93 -vz -5.96349585 -exposure 953.5
pint 0.000000 58203.7228305525578356 3.622 spacecraft  -name nicer -mjdTT 58203.7236313 -format Tempo2 -tely -1469.51626524 -telx -4572.70904482 -telz 4782.04428054 -nsrc 48.37 -obsid 1070020246 -t NICER -vy -7.18811453 -vx -0.45344788 -dphi 0.20293 -nbkg 1135.63 -vz -2.63682448 -exposure 2437.0
pint 0.000000 58204.8814897041647685 3.476 spacecraft  -name nicer -mjdTT 58204.8822904 -format Tempo2 -tely -1746.06874798 -telx -4788.02800649 -telz 4469.01454848 -nsrc 77.21 -obsid 1070020247 -t NICER -vy -6.91993879 -vx -0.53063481 -dphi 0.2043 -nbkg 1812.79 -vz -3.26486445 -exposure 4460.82
pint 0.000000 58205.4607511429476968 3.355 spacecraft  -name nicer -mjdTT 58205.4615519 -format Tempo2 -tely -1825.43139275 -telx -4904.34060955 -telz 4308.44151114 -nsrc 55.43 -obsid 1070020248 -t NICER -vy -6.78451907 -vx -0.58307157 -dphi 0.20613 -nbkg 1301.57 -vz -3.52991651 -exposure 4597.0
pint 0.000000 58206.7484776403633681 3.186 spacecraft  -name nicer -mjdTT 58206.7492784 -format Tempo2 -tely -2230.41850052 -telx -5203.23896691 -telz 3729.84204471 -nsrc 33.7 -obsid 1070020249 -t NICER -vy -6.3464963 -vx -0.36406392 -dphi 0.20023 -nbkg 791.3 -vz -4.29172767 -exposure 3432.0
pint 0.000000 58220.2962761839642361 7.808 spacecraft  -name nicer -mjdTT 58220.2970769 -format Tempo2 -tely 518.76218954 -telx 6310.17136017 -telz 2422.87534598 -nsrc 8.99 -obsid 1070020252 -t NICER -vy 4.91354626 -vx -2.46562012 -dphi 0.20234 -nbkg 211.01 -vz 5.35148139 -exposure 694.0
pint 0.000000 58221.7098481208056829 5.278 spacecraft  -name nicer -mjdTT 58221.7106489 -format Tempo2 -tely -689.75193144 -telx 6451.47187567 -telz 1966.81460834 -nsrc 21.65 -obsid 1070020253 -t NICER -vy 5.12975312 -vx -1.16138886 -dphi 0.20086 -nbkg 508.35 -vz 5.58521589 -exposure 1663.0
pint 0.000000 58223.2564127002535648 8.523 spacecraft  -name nicer -mjdTT 58223.2572134 -format Tempo2 -tely 69.65348256 -telx 5812.03968296 -telz 3485.73304827 -nsrc 5.68 -obsid 1070020255 -t NICER -vy 5.52430833 -vx -2.7919369 -dphi 0.21041 -nbkg 133.32 -vz 4.53354471 -exposure 478.0
pint 0.000000 58224.6095275021881251 5.602 spacecraft  -name nicer -mjdTT 58224.6103282 -format Tempo2 -tely 844.87562303 -telx 5027.90746469 -telz 4463.65478601 -nsrc 30.15 -obsid 1070020256 -t NICER -vy 5.77726626 -vx -3.86205972 -dphi 0.19653 -nbkg 707.85 -vz 3.25071661 -exposure 2003.0
pint 0.000000 58225.3159023416654282 4.967 spacecraft  -name nicer -mjdTT 58225.3167031 -format Tempo2 -tely 74.10671105 -telx 5318.34660448 -telz 4198.62300078 -nsrc 20.71 -obsid 1070020257 -t NICER -vy 6.0339416 -vx -2.99161339 -dphi 0.20094 -nbkg 486.29 -vz 3.67540621 -exposure 1767.0
pint 0.000000 58228.4041103212583102 8.348 spacecraft  -name nicer -mjdTT 58228.4049111 -format Tempo2 -tely -288.07179908 -telx 4867.90834408 -telz 4704.94535677 -nsrc 7.72 -obsid 1070020258 -t NICER -vy 6.77596577 -vx -2.28709294 -dphi 0.19905 -nbkg 181.28 -vz 2.777257 -exposure 502.0
pint 0.000000 58231.2282035953470718 5.634 spacecraft  -name nicer -mjdTT 58231.2290043 -format Tempo2 -tely -4336.45663312 -telx 4310.8294582 -telz 2924.35682471 -nsrc 14.83 -obsid 1070020259 -t NICER -vy 5.43360241 -vx 2.05515804 -dphi 0.20484 -nbkg 348.17 -vz 5.01284184 -exposure 1411.0
pint 0.000000 58232.9548315517217476 8.526 spacecraft  -name nicer -mjdTT 58232.9556323 -format Tempo2 -tely -6539.64876513 -telx 144.29929864 -telz -1796.89430154 -nsrc 5.6 -obsid 1070020260 -t NICER -vy -1.43730004 -vx 4.97692212 -dphi 0.20281 -nbkg 131.4 -vz 5.65341989 -exposure 491.0
pint 0.000000 58233.5289617257548842 2.269 spacecraft  -name nicer -mjdTT 58233.5297625 -format Tempo2 -tely -5251.3356731 -telx -2041.27987502 -telz -3781.97644969 -nsrc 142.32 -obsid 1070020261 -t NICER -vy -4.71346094 -vx 4.32646897 -dphi 0.2025 -nbkg 3341.68 -vz 4.21703625 -exposure 10586.72
pint 0.000000 58234.3636762356457176 5.410 spacecraft  -name nicer -mjdTT 58234.364477 -format Tempo2 -tely -4538.83349235 -telx -2809.59312865 -telz -4189.61329542 -nsrc 15.56 -obsid 1070020262 -t NICER -vy -5.64839099 -vx 3.6290519 -dphi 0.20164 -nbkg 365.44 -vz 3.69197788 -exposure 1240.5
pint 0.000000 58236.7464232012431019 12.565 spacecraft  -name nicer -mjdTT 58236.7472239 -format Tempo2 -tely -5552.80668941 -telx -2720.07229129 -telz -2793.07489631 -nsrc 3.39 -obsid 1070020263 -t NICER -vy -4.36812011 -vx 3.68463346 -dphi 0.20797 -nbkg 79.61 -vz 5.10894453 -exposure 292.0
pint 0.000000 58259.9118858946896760 3.064 spacecraft  -name nicer -mjdTT 58259.9126866 -format Tempo2 -tely -1749.76464518 -telx -4468.74494307 -telz 4782.20973501 -nsrc 62.21 -obsid 1070020267 -t NICER -vy -5.29857124 -vx 4.89111987 -dphi 0.20312 -nbkg 1460.79 -vz 2.62266367 -exposure 4371.0
pint 0.000000 58260.7483957880309838 5.655 spacecraft  -name nicer -mjdTT 58260.7491965 -format Tempo2 -tely -1688.39083865 -telx -4361.58550346 -telz 4901.27512829 -nsrc 35.74 -obsid 1070020268 -t NICER -vy -5.54408964 -vx 4.76807295 -dphi 0.20359 -nbkg 839.26 -vz 2.32486032 -exposure 2297.02
pint 0.000000 58261.5227344756563890 3.296 spacecraft  -name nicer -mjdTT 58261.5235352 -format Tempo2 -tely -2689.38270212 -telx -3303.00081038 -telz 5266.92728636 -nsrc 126.63 -obsid 1070020269 -t NICER -vy -5.24066192 -vx 5.54770138 -dphi 0.20156 -nbkg 2973.36 -vz 0.79940633 -exposure 4257.14
pint 0.000000 58262.4855032789240162 7.887 spacecraft  -name nicer -mjdTT 58262.486304 -format Tempo2 -tely -1491.37443205 -telx -4245.6972951 -telz 5063.88723372 -nsrc 19.98 -obsid 1070020270 -t NICER -vy -6.07269543 -vx 4.31996016 -dphi 0.20062 -nbkg 469.02 -vz 1.82645443 -exposure 1146.0
pint 0.000000 58263.8363912837304399 3.844 spacecraft  -name nicer -mjdTT 58263.837192 -format Tempo2 -tely -1269.57959774 -telx -4227.62861854 -telz 5138.90827993 -nsrc 31.99 -obsid 1070020271 -t NICER -vy -6.47289346 -vx 3.82183338 -dphi 0.19805 -nbkg 751.01 -vz 1.53882804 -exposure 3215.56
pint 0.000000 58264.4838326229539004 2.793 spacecraft  -name nicer -mjdTT 58264.4846334 -format Tempo2 -tely -3400.66385523 -telx -2625.96046981 -telz 5236.58757813 -nsrc 151.1 -obsid 1070020272 -t NICER -vy -5.58083264 -vx 5.16419079 -dphi 0.20082 -nbkg 3547.9 -vz -1.03341093 -exposure 7156.87
pint 0.000000 58265.8951689046019445 5.051 spacecraft  -name nicer -mjdTT 58265.8959697 -format Tempo2 -tely -1141.96853191 -telx -4122.15472985 -telz 5253.13731339 -nsrc 50.33 -obsid 1070020273 -t NICER -vy -6.95269602 -vx 3.11054884 -dphi 0.20094 -nbkg 1181.67 -vz 0.92471473 -exposure 1754.46
pint 0.000000 58266.0882255563390625 5.790 spacecraft  -name nicer -mjdTT 58266.0890263 -format Tempo2 -tely -1159.61775396 -telx -4102.65442717 -telz 5264.33749923 -nsrc 27.94 -obsid 1070020274 -t NICER -vy -6.98608486 -vx 3.05927581 -dphi 0.20336 -nbkg 656.06 -vz 0.84037113 -exposure 1396.98
pint 0.000000 58268.9294516136099999 6.334 spacecraft  -name nicer -mjdTT 58268.9302524 -format Tempo2 -tely -6150.4595224 -telx -667.41088972 -telz 2767.81716978 -nsrc 14.87 -obsid 1070020275 -t NICER -vy -2.85812103 -vx 4.92588138 -dphi 0.20234 -nbkg 349.13 -vz -5.14341199 -exposure 1734.0
pint 0.000000 58269.5123402396347685 3.217 spacecraft  -name nicer -mjdTT 58269.513141 -format Tempo2 -tely -6695.38469596 -telx 774.75640352 -telz 742.6713912 -nsrc 39.67 -obsid 1070020276 -t NICER -vy -0.11250004 -vx 4.82248005 -dphi 0.20016 -nbkg 931.33 -vz -5.96546798 -exposure 4602.17
pint 0.000000 58271.7502731928574653 5.119 spacecraft  -name nicer -mjdTT 58271.7510739 -format Tempo2 -tely -1323.63541079 -telx -4109.46865063 -telz 5220.34430839 -nsrc 49.63 -obsid 1070020277 -t NICER -vy -7.52472391 -vx 0.96417051 -dphi 0.2005 -nbkg 1165.37 -vz -1.14850128 -exposure 2583.0
pint 0.000000 58272.5960129606185417 2.803 spacecraft  -name nicer -mjdTT 58272.5968137 -format Tempo2 -tely -6067.59599037 -telx -2109.83432367 -telz 2163.82640285 -nsrc 85.87 -obsid 1070020278 -t NICER -vy -3.40523581 -vx 4.12247672 -dphi 0.20301 -nbkg 2016.13 -vz -5.503576 -exposure 4640.0
pint 0.000000 58273.5518653160024536 2.754 spacecraft  -name nicer -mjdTT 58273.5526661 -format Tempo2 -tely -1401.27231103 -telx -4260.99945646 -telz 5076.87563981 -nsrc 113.6 -obsid 1070020279 -t NICER -vy -7.45376568 -vx 0.31248977 -dphi 0.20258 -nbkg 2667.4 -vz -1.7929971 -exposure 7210.18
pint 0.000000 58274.8390120217467940 7.575 spacecraft  -name nicer -mjdTT 58274.8398128 -format Tempo2 -tely -1622.58703462 -telx -4415.29655415 -telz 4875.37515526 -nsrc 14.83 -obsid 1070020280 -t NICER -vy -7.28650928 -vx 0.01871707 -dphi 0.20047 -nbkg 348.17 -vz -2.4048212 -exposure 1220.0
pint 0.000000 58276.5250599908400695 5.817 spacecraft  -name nicer -mjdTT 58276.5258607 -format Tempo2 -tely -6443.93628865 -telx -1736.25281473 -telz -1211.70611385 -nsrc 24.39 -obsid 1070020281 -t NICER -vy -0.23344994 -vx 4.93446472 -dphi 0.2043 -nbkg 572.61 -vz -5.86631764 -exposure 1454.0
pint 0.000000 58277.1791989014284028 7.162 spacecraft  -name nicer -mjdTT 58277.1799996 -format Tempo2 -tely -3351.66126395 -telx 2873.66139689 -telz -5155.299845 -nsrc 10.34 -obsid 1070020282 -t NICER -vy 6.09095936 -vx 4.38615839 -dphi 0.20445 -nbkg 242.66 -vz -1.51921986 -exposure 387.0
pint 0.000000 58278.8373949045484376 4.178 spacecraft  -name nicer -mjdTT 58278.8381957 -format Tempo2 -tely -5526.39137282 -telx -3928.50269929 -telz 85.38471039 -nsrc 31.86 -obsid 1070020283 -t NICER -vy -2.819962 -vx 3.82389483 -dphi 0.20363 -nbkg 748.14 -vz -6.02328661 -exposure 2247.0
pint 0.000000 58279.6669586821700810 2.951 spacecraft  -name nicer -mjdTT 58279.6677594 -format Tempo2 -tely -2663.92633838 -telx -5368.92084159 -telz 3164.39592096 -nsrc 38.89 -obsid 1070020284 -t NICER -vy -5.95351434 -vx 0.09378684 -dphi 0.20047 -nbkg 913.11 -vz -4.83974911 -exposure 4213.0
pint 0.000000 58280.8906885318247569 4.708 spacecraft  -name nicer -mjdTT 58280.8914893 -format Tempo2 -tely -3064.48256626 -telx -5605.37179522 -telz 2266.33007482 -nsrc 28.15 -obsid 1070020285 -t NICER -vy -5.35551435 -vx 0.71705057 -dphi 0.19946 -nbkg 660.85 -vz -5.44827585 -exposure 2224.0
pint 0.000000 58281.4706153014297454 3.569 spacecraft  -name nicer -mjdTT 58281.471416 -format Tempo2 -tely -3326.32441 -telx -5664.48159846 -telz 1676.66286597 -nsrc 37.75 -obsid 1070020286 -t NICER -vy -4.97179076 -vx 1.21959949 -dphi 0.20312 -nbkg 886.25 -vz -5.71519797 -exposure 3263.03
pint 0.000000 58282.2566210079150694 9.007 spacecraft  -name nicer -mjdTT 58282.2574218 -format Tempo2 -tely -4880.0202666 -telx -185.90540514 -telz -4711.81419897 -nsrc 10.29 -obsid 1070020287 -t NICER -vy 2.44643362 -vx 6.6966741 -dphi 0.19943 -nbkg 241.71 -vz -2.80251126 -exposure 661.0
pint 0.000000 58285.6013345678916898 7.724 spacecraft  -name nicer -mjdTT 58285.6021353 -format Tempo2 -tely -4556.34560282 -telx -887.28208447 -telz -4949.8305256 -nsrc 18.46 -obsid 1070020288 -t NICER -vy 0.98238836 -vx 7.26806664 -dphi 0.19661 -nbkg 433.54 -vz -2.21095185 -exposure 645.0
pint 0.000000 58287.9812464640652432 7.085 spacecraft  -name nicer -mjdTT 58287.9820472 -format Tempo2 -tely -4302.14795791 -telx -1277.03836494 -telz -5090.05893515 -nsrc 114.26 -obsid 1070020290 -t NICER -vy -0.14238153 -vx 7.45516554 -dphi 0.20164 -nbkg 2682.74 -vz -1.75319258 -exposure 2470.0
pint 0.000000 58288.8838024470623727 3.390 spacecraft  -name nicer -mjdTT 58288.8846032 -format Tempo2 -tely -4225.9053448 -telx -63.58075489 -telz -5309.37868008 -nsrc 83.5 -obsid 1070020291 -t NICER -vy 0.37337539 -vx 7.63991206 -dphi 0.20602 -nbkg 1960.5 -vz -0.39129474 -exposure 2472.5
pint 0.000000 58290.8189132090156712 3.071 spacecraft  -name nicer -mjdTT 58290.8197139 -format Tempo2 -tely -3888.36025368 -telx 3158.95785143 -telz -4578.13973225 -nsrc 120.38 -obsid 1070020292 -t NICER -vy 1.89139529 -vx 6.76333396 -dphi 0.20477 -nbkg 2826.62 -vz 3.05912677 -exposure 4300.25
pint 0.000000 58292.3633797899838426 3.905 spacecraft  -name nicer -mjdTT 58292.3641805 -format Tempo2 -tely -4135.30657247 -telx 3366.11333832 -telz -4199.35655356 -nsrc 89.79 -obsid 1070020293 -t NICER -vy 1.56978397 -vx 6.52942543 -dphi 0.2009 -nbkg 2108.21 -vz 3.68635597 -exposure 3140.01
pint 0.000000 58295.9182523664549883 5.585 spacecraft  -name nicer -mjdTT 58295.9190531 -format Tempo2 -tely 443.1460625 -telx 5498.23608721 -telz 3944.08175603 -nsrc 21.73 -obsid 1070020294 -t NICER -vy 5.60644142 -vx -3.34496854 -dphi 0.20609 -nbkg 510.27 -vz 4.02229274 -exposure 971.63
pint 0.000000 58296.6039546333733450 3.225 spacecraft  -name nicer -mjdTT 58296.6047554 -format Tempo2 -tely -4441.37914551 -telx -607.27795618 -telz -5094.79556004 -nsrc 98.29 -obsid 1070020295 -t NICER -vy -2.90676402 -vx 6.87702411 -dphi 0.20105 -nbkg 2307.71 -vz 1.71194046 -exposure 5340.47
pint 0.000000 58297.5878283387295486 2.714 spacecraft  -name nicer -mjdTT 58297.5886291 -format Tempo2 -tely -1607.47425 -telx 5870.18148328 -telz 2993.01881198 -nsrc 106.86 -obsid 1070020296 -t NICER -vy 5.76707737 -vx -0.95816358 -dphi 0.20215 -nbkg 2509.14 -vz 4.96209308 -exposure 5467.11
pint 0.000000 58298.6625218910137036 3.842 spacecraft  -name nicer -mjdTT 58298.6633226 -format Tempo2 -tely -4503.13711082 -telx -1003.19464815 -telz -4976.29713384 -nsrc 52.08 -obsid 1070020297 -t NICER -vy -3.74276984 -vx 6.34325356 -dphi 0.20047 -nbkg 1222.92 -vz 2.10646206 -exposure 3950.26
pint 0.000000 58299.5009786812396991 2.734 spacecraft  -name nicer -mjdTT 58299.5017794 -format Tempo2 -tely -5173.71563979 -telx -18.99584858 -telz -4391.28624641 -nsrc 115.32 -obsid 1070020298 -t NICER -vy -2.89325854 -vx 6.23705417 -dphi 0.20352 -nbkg 2707.68 -vz 3.38043847 -exposure 9542.25


==> anc/supplementary-materials/J0218+4232-frozen-dmx.par.nicerrefit <==
PSR                            J0218+4232
EPHEM                               DE430
UNITS                                 TDB
RAJ                      2:18:06.35854810 0 0.00002904562234393783
DECJ                    42:32:17.37215000 0 0.00058160366387339222
PMRA                        5.94648833176 0 0.111985573939
PMDEC                      -3.98132927157 0 0.218779612527
PX                                    0.0
POSEPOCH            55999.999800000000000
F0                  430.46105996522709727 1 1.16949925982e-08
F1              -1.4252687267182134273e-14 1 6.56383910262e-17
PEPOCH              55999.999801000000000
BINARY ELL1
PB                  2.0288460952058878955 1 1.95128733902e-08
A1                          1.98443508081 1 4.4512880342e-06
TASC                49148.579929614785162 1 8.5535434080876454762e-05
EPS1            1.3534667292672436261e-05 1 5.07264835456e-06
EPS2            -2.6635161266072857606e-06 1 4.84671465283e-06
TZRMJD              56979.928636495708692
TZRSITE                            ncyobs
TZRFRQ                        1419.170044
DMX                                   0.0
DMX_0001                     0.0126213072 0 0.00699608672
DMXR1_0001          55801.153740000000000
DMXR2_0001          55811.111200000000000
DMX_0002                     0.0101326815 0 0.00417471917
DMXR1_0002          55836.062400000000000
DMXR2_0002          55865.985800000000000
DMX_0003                    0.00150050839 0 0.0023046475
DMXR1_0003          55874.957230000000000
DMXR2_0003          55904.870990000000000
DMX_0004                     0.0032150208 0 0.00221876054
DMXR1_0004          55905.854960000000000
DMXR2_0004          55928.807260000000000
DMX_0005                    0.00686756574 0 0.00388372983
DMXR1_0005          55936.770400000000000
DMXR2_0005          55955.734870000000000
DMX_0006                    0.00341856761 0 0.00403709897
DMXR1_0006          55969.699510000000000
DMXR2_0006          55993.630250000000000
DMX_0007                    0.00846582007 0 0.00475197268
DMXR1_0007          56000.610260000000000
DMXR2_0007          56030.525560000000000
DMX_0008                    0.00117327366 0 0.00213678963
DMXR1_0008          56046.484790000000000
DMXR2_0008          56075.398030000000000
DMX_0009                   0.000357069189 0 0.00241680068
DMXR1_0009          56095.363250000000000
DMXR2_0009          56124.270140000000000
DMX_0010                    0.00417582309 0 0.00244356547
DMXR1_0010          56126.269910000000000
DMXR2_0010          56151.196840000000000
DMX_0011                    0.00334509762 0 0.00229150192
DMXR1_0011          56158.177840000000000
DMXR2_0011          56188.098450000000000
DMX_0012                    0.00241364841 0 0.00337167261
DMXR1_0012          56192.087730000000000
DMXR2_0012          56216.020430000000000
DMX_0013                  -0.000314911144 0 0.00280029305
DMXR1_0013          56223.998420000000000
DMXR2_0013          56251.927270000000000
DMX_0014                   0.000322968977 0 0.00345229182
DMXR1_0014          56255.898700000000000
DMXR2_0014          56280.845720000000000
DMX_0015                    -0.0119847799 0 0.0040183086
DMXR1_0015          56288.820180000000000
DMXR2_0015          56317.734490000000000
DMX_0016               -7.73251356854e-05 0 0.00258987641
DMXR1_0016          56330.704160000000000
DMXR2_0016          56360.623620000000000
DMX_0017                   -0.00153332215 0 0.0
DMXR1_0017          56361.619570000000000
DMXR2_0017          56385.552770000000000
DMX_0018                   0.000315833315 0 0.00407024172
DMXR1_0018          56413.489910000000000
DMXR2_0018          56441.406400000000000
DMX_0019                   -0.00691495193 0 0.00640157631
DMXR1_0019          56446.400960000000000
DMXR2_0019          56462.345350000000000
DMX_0020                     0.0103320736 0 0.00615538633
DMXR1_0020          56490.273750000000000
DMXR2_0020          56502.208420000000000
DMX_0021                    0.00748406924 0 0.00463957208
DMXR1_0021          56525.173720000000000
DMXR2_0021          56554.096630000000000
DMX_0022                    0.00642983763 0 0.003898357
DMXR1_0022          56559.066660000000000
DMXR2_0022          56575.036520000000000
DMX_0023                    -0.0014271816 0 0.00390600258
DMXR1_0023          56595.972780000000000
DMXR2_0023          56623.908770000000000
DMX_0024                    -0.0051647233 0 0.00264535561
DMXR1_0024          56628.889620000000000
DMXR2_0024          56653.821080000000000
DMX_0025                    0.00434628493 0 0.00280863432
DMXR1_0025          56666.785620000000000
DMXR2_0025          56696.707200000000000
DMX_0026                    0.00277369164 0 0.00477996353
DMXR1_0026          56710.664740000000000
DMXR2_0026          56738.575690000000000
DMX_0027                   -0.00970198348 0 0.00545821538
DMXR1_0027          56747.568440000000000
DMXR2_0027          56777.482270000000000
DMX_0028                    0.00178666854 0 0.00351681987
DMXR1_0028          56798.419020000000000
DMXR2_0028          56812.386780000000000
DMX_0029                   -0.00801085222 0 0.00242980574
DMXR1_0029          56841.312020000000000
DMXR2_0029          56871.231530000000000
DMX_0030                   -0.00740320894 0 0.00338672719
DMXR1_0030          56875.221580000000000
DMXR2_0030          56901.148480000000000
DMX_0031                    0.00605586588 0 0.00360346095
DMXR1_0031          56906.126930000000000
DMXR2_0031          56926.080000000000000
DMX_0032                   -0.00379176561 0 0.00423653939
DMXR1_0032          56938.047400000000000
DMXR2_0032          56967.962340000000000
DMX_0033                   -0.00415615616 0 0.00477960494
DMXR1_0033          56979.928630000000000
DMXR2_0033          57004.866200000000000
DMX_0034                   -0.00504867072 0 0.00359538492
DMXR1_0034          57016.829650000000000
DMXR2_0034          57044.738880000000000
DMX_0035                   -0.00213195704 0 0.00375404834
DMXR1_0035          57048.739860000000000
DMXR2_0035          57071.683750000000000
DMX_0036                    0.00898674883 0 0.00512369445
DMXR1_0036          57079.661570000000000
DMXR2_0036          57105.586840000000000
DMX_0037                     0.0102269837 0 0.00438910518
DMXR1_0037          57112.559130000000000
DMXR2_0037          57142.481330000000000
DMX_0038                   -0.00189571581 0 0.00344011674
DMXR1_0038          57205.311630000000000
DMXR2_0038          57232.231080000000000
DMX_0039                   -0.00224244954 0 0.00576518997
DMXR1_0039          57239.218970000000000
DMXR2_0039          57248.203820000000000
DMX_0040                   0.000743190626 0 0.00473822576
DMXR1_0040          57287.092930000000000
DMXR2_0040          57314.997040000000000
DMX_0041                   0.000241870109 0 0.00237617445
DMXR1_0041          57322.975500000000000
DMXR2_0041          57352.896320000000000
DMX_0042                    0.00457107389 0 0.00248445584
DMXR1_0042          57353.903060000000000
DMXR2_0042          57381.826530000000000
DMX_0043                     0.0011325442 0 0.00326817665
DMXR1_0043          57385.808620000000000
DMXR2_0043          57415.728470000000000
DMX_0044                    0.00307874785 0 0.00381755148
DMXR1_0044          57420.721290000000000
DMXR2_0044          57450.631960000000000
DMX_0045                   -0.00667788878 0 0.00381479422
DMXR1_0045          57457.620840000000000
DMXR2_0045          57480.558430000000000
DMX_0046                   3.41101139e-05 0 0.00279562295
DMXR1_0046          57490.527010000000000
DMXR2_0046          57519.449370000000000
DMX_0047                     0.0017453063 0 0.00493762541
DMXR1_0047          57529.424490000000000
DMXR2_0047          57549.359150000000000
DMX_0048                   -0.00309497973 0 0.00315111816
DMXR1_0048          57762.776770000000000
DMXR2_0048          57792.705790000000000
DMX_0049                   -0.00296232109 0 0.00316588297
DMXR1_0049          57795.688150000000000
DMXR2_0049          57813.647560000000000
DMX_0050                   -0.00189385343 0 0.00349901703
DMXR1_0050          57826.613930000000000
DMXR2_0050          57853.540540000000000
DMX_0051                   -0.00572753636 0 0.00242023778
DMXR1_0051          57862.508910000000000
DMXR2_0051          57892.423330000000000
DMX_0052                   -0.00492920353 0 0.0027043426
DMXR1_0052          57893.420910000000000
DMXR2_0052          57913.382470000000000
DMX_0053                    -0.0173961751 0 0.00589185848
DMXR1_0053          57934.327850000000000
DMXR2_0053          57949.284910000000000
DMX_0054                    0.00591393297 0 0.00570079966
DMXR1_0054          57968.232250000000000
DMXR2_0054          57975.214130000000000
DMX_0055                    0.00894500273 0 0.00688931301
DMXR1_0055          58076.924570000000000
DMXR2_0055          58090.897520000000000
DMX_0056                    0.00033491981 0 0.00484168895
DMXR1_0056          58107.851180000000000
DMXR2_0056          58135.774300000000000
DMX_0057                   -0.00510049625 0 0.00391148595
DMXR1_0057          58143.742530000000000
DMXR2_0057          58150.722170000000000
DM                  61.236597999999999999
DM1                                   0.0
DMEPOCH             55999.999801000000000
NE_SW                                 0.0
SWM                                   0.0
PLANET_SHAPIRO                          N


==> anc/supplementary-materials/J0218+4232-frozen-dmx.par.refit <==
PSRJ           J0218+4232
RAJ             02:18:06.3585481         0  0.00002904562234393783   
DECJ           +42:32:17.37215           0  0.00058160366387339227   
F0             430.46105998095848399     0  0.00000000000714520214   
F1             -1.4340696018902598809e-14 0  8.9269143587592328777e-20
PEPOCH         55999.999801000000001       
POSEPOCH       55999.9998                  
DMEPOCH        55999.999801000000001       
DM             61.236597999999999999       
PMRA           5.9464883317586862887     0  0.11198557393937230708   
PMDEC          -3.9813292715657200883    0  0.21877961252687289084   
BINARY         ELL1
PB             2.0288460846824114539     0  0.00000000020613918791   
A1             1.9844337529650994221     0  0.00000042822463505491   
TASC           49148.579976192443539     0  0.00000077854153338087   
EPS1           7.1448675371730338876e-06 0  0.00000042879397612228   
EPS2           2.8198495190513730302e-06 0  0.00000040652816739192   
START          55800.155021800057735      
FINISH         58151.724404612557738      
TZRMJD         56979.928636495708687       
TZRFRQ         1419.1700439999999617    
TZRSITE        ncyobs   
TRES           11.462       
EPHVER         5                           
DMX_0001       0.0126213072                 0.00699608672000000000   
DMX_0002       0.0101326815                 0.00417471917000000000   
DMX_0003       0.00150050839                0.00230464750000000000   
DMX_0004       0.0032150208000000000001     0.00221876054000000000   
DMX_0005       0.0068675657400000000001     0.00388372983000000000   
DMX_0006       0.0034185676100000000001     0.00403709897000000000   
DMX_0007       0.00846582007                0.00475197268000000000   
DMX_0008       0.00117327366                0.00213678963000000000   
DMX_0009       0.00035706918899999999999    0.00241680068000000000   
DMX_0010       0.0041758230900000000001     0.00244356547000000000   
DMX_0011       0.0033450976200000000001     0.00229150192000000000   
DMX_0012       0.0024136484099999999999     0.00337167261000000000   
DMX_0013       -0.000314911144              0.00280029305000000000   
DMX_0014       0.000322968977               0.00345229182000000000   
DMX_0015       -0.0119847799                0.00401830860000000000   
DMX_0016       -7.7325135685362749839e-05    0.00258987641000000000   
DMX_0017       -0.00153332215               0.0
DMX_0018       0.00031583331500000000001    0.00407024172000000000   
DMX_0019       -0.0069149519299999999998    0.00640157631000000000   
DMX_0020       0.0103320736                 0.00615538633000000000   
DMX_0021       0.0074840692400000000001     0.00463957208000000000   
DMX_0022       0.00642983763                0.00389835700000000000   
DMX_0023       -0.0014271816                0.00390600258000000000   
DMX_0024       -0.0051647233                0.00264535561000000000   
DMX_0025       0.0043462849299999999998     0.00280863432000000000   
DMX_0026       0.00277369164                0.00477996353000000000   
DMX_0027       -0.0097019834799999999998    0.00545821538000000000   
DMX_0028       0.00178666854                0.00351681987000000000   
DMX_0029       -0.0080108522200000000003    0.00242980574000000000   
DMX_0030       -0.0074032089399999999999    0.00338672719000000000   
DMX_0031       0.0060558658800000000001     0.00360346095000000000   
DMX_0032       -0.00379176561               0.00423653939000000000   
DMX_0033       -0.00415615616               0.00477960494000000000   
DMX_0034       -0.0050486707200000000002    0.00359538492000000000   
DMX_0035       -0.0021319570400000000001    0.00375404834000000000   
DMX_0036       0.0089867488300000000003     0.00512369445000000000   
DMX_0037       0.0102269837                 0.00438910518000000000   
DMX_0038       -0.00189571581               0.00344011674000000000   
DMX_0039       -0.0022424495399999999999    0.00576518997000000000   
DMX_0040       0.000743190626               0.00473822576000000000   
DMX_0041       0.000241870109               0.00237617445000000000   
DMX_0042       0.00457107389                0.00248445584000000000   
DMX_0043       0.0011325442                 0.00326817665000000000   
DMX_0044       0.00307874785                0.00381755148000000000   
DMX_0045       -0.0066778887800000000002    0.00381479422000000000   
DMX_0046       3.41101139e-05               0.00279562295000000000   
DMX_0047       0.0017453063                 0.00493762541000000000   
DMX_0048       -0.0030949797300000000001    0.00315111816000000000   
DMX_0049       -0.0029623210899999999999    0.00316588297000000000   
DMX_0050       -0.00189385343               0.00349901703000000000   
DMX_0051       -0.0057275363600000000001    0.00242023778000000000   
DMX_0052       -0.0049292035300000000002    0.00270434260000000000   
DMX_0053       -0.017396175100000000001     0.00589185848000000000   
DMX_0054       0.0059139329700000000001     0.00570079966000000000   
DMX_0055       0.0089450027300000000003     0.00688931301000000000   
DMX_0056       0.00033491981                0.00484168895000000000   
DMX_0057       -0.0051004962500000000002    0.00391148595000000000   
DMXR1_0001     55801.153739999999999       
DMXR1_0002     55836.0624                  
DMXR1_0003     55874.957229999999999       
DMXR1_0004     55905.854959999999998       
DMXR1_0005     55936.770399999999999       
DMXR1_0006     55969.69951                 
DMXR1_0007     56000.61026                 
DMXR1_0008     56046.48479                 
DMXR1_0009     56095.363250000000001       
DMXR1_0010     56126.269909999999999       
DMXR1_0011     56158.17784                 
DMXR1_0012     56192.087730000000001       
DMXR1_0013     56223.998419999999999       
DMXR1_0014     56255.898700000000002       
DMXR1_0015     56288.820180000000001       
DMXR1_0016     56330.704160000000002       
DMXR1_0017     56361.61957                 
DMXR1_0018     56413.489909999999998       
DMXR1_0019     56446.400960000000001       
DMXR1_0020     56490.27375                 
DMXR1_0021     56525.173719999999999       
DMXR1_0022     56559.066659999999999       
DMXR1_0023     56595.97278                 
DMXR1_0024     56628.889620000000001       
DMXR1_0025     56666.785620000000002       
DMXR1_0026     56710.664739999999998       
DMXR1_0027     56747.568439999999999       
DMXR1_0028     56798.41902                 
DMXR1_0029     56841.31202                 
DMXR1_0030     56875.221579999999999       
DMXR1_0031     56906.126930000000002       
DMXR1_0032     56938.0474                  
DMXR1_0033     56979.928629999999998       
DMXR1_0034     57016.829650000000001       
DMXR1_0035     57048.73986                 
DMXR1_0036     57079.661570000000001       
DMXR1_0037     57112.55913                 
DMXR1_0038     57205.311630000000001       
DMXR1_0039     57239.218969999999999       
DMXR1_0040     57287.092929999999999       
DMXR1_0041     57322.9755                  
DMXR1_0042     57353.90306                 
DMXR1_0043     57385.808620000000001       
DMXR1_0044     57420.72129                 
DMXR1_0045     57457.620840000000001       
DMXR1_0046     57490.527010000000001       
DMXR1_0047     57529.424489999999999       
DMXR1_0048     57762.776769999999999       
DMXR1_0049     57795.68815                 
DMXR1_0050     57826.61393                 
DMXR1_0051     57862.50891                 
DMXR1_0052     57893.420909999999999       
DMXR1_0053     57934.327850000000002       
DMXR1_0054     57968.232250000000001       
DMXR1_0055     58076.924569999999999       
DMXR1_0056     58107.851179999999999       
DMXR1_0057     58143.742529999999999       
DMXR2_0001     55811.1112                  
DMXR2_0002     55865.985800000000001       
DMXR2_0003     55904.870989999999999       
DMXR2_0004     55928.807259999999999       
DMXR2_0005     55955.734870000000001       
DMXR2_0006     55993.63025                 
DMXR2_0007     56030.525559999999999       
DMXR2_0008     56075.398029999999999       
DMXR2_0009     56124.270140000000001       
DMXR2_0010     56151.196840000000002       
DMXR2_0011     56188.09845                 
DMXR2_0012     56216.020430000000001       
DMXR2_0013     56251.92727                 
DMXR2_0014     56280.84572                 
DMXR2_0015     56317.734490000000001       
DMXR2_0016     56360.623619999999999       
DMXR2_0017     56385.552769999999999       
DMXR2_0018     56441.406400000000001       
DMXR2_0019     56462.34535                 
DMXR2_0020     56502.20842                 
DMXR2_0021     56554.096630000000001       
DMXR2_0022     56575.036519999999999       
DMXR2_0023     56623.908770000000001       
DMXR2_0024     56653.821079999999998       
DMXR2_0025     56696.7072                  
DMXR2_0026     56738.575690000000002       
DMXR2_0027     56777.48227                 
DMXR2_0028     56812.386780000000002       
DMXR2_0029     56871.231529999999999       
DMXR2_0030     56901.148479999999999       
DMXR2_0031     56926.079999999999998       
DMXR2_0032     56967.962340000000001       
DMXR2_0033     57004.866199999999999       
DMXR2_0034     57044.738880000000002       
DMXR2_0035     57071.68375                 
DMXR2_0036     57105.586839999999999       
DMXR2_0037     57142.48133                 
DMXR2_0038     57232.231079999999999       
DMXR2_0039     57248.20382                 
DMXR2_0040     57314.997039999999998       
DMXR2_0041     57352.896319999999999       
DMXR2_0042     57381.826530000000002       
DMXR2_0043     57415.728470000000002       
DMXR2_0044     57450.631959999999999       
DMXR2_0045     57480.558430000000001       
DMXR2_0046     57519.449369999999998       
DMXR2_0047     57549.35915                 
DMXR2_0048     57792.70579                 
DMXR2_0049     57813.647559999999999       
DMXR2_0050     57853.54054                 
DMXR2_0051     57892.42333                 
DMXR2_0052     57913.382470000000001       
DMXR2_0053     57949.28491                 
DMXR2_0054     57975.214130000000001       
DMXR2_0055     58090.89752                 
DMXR2_0056     58135.7743                  
DMXR2_0057     58150.722169999999998       
CLK            TT(BIPM2015)
MODE 1
UNITS          TDB
TIMEEPH        FB90
DILATEFREQ     N
PLANET_SHAPIRO N
T2CMETHOD      TEMPO
NE_SW          0.000
CORRECT_TROPOSPHERE  N
EPHEM          DE430
NITS           1
NTOA           1609
CHI2R          3.9396 1597
JUMP -t NICER 0 1


==> anc/supplementary-materials/J0218+4232-frozen-dmx.tim.nicer <==
FORMAT 1
pint 0.000000 57930.6814016750420601 37.434 spacecraft  -name nicer -mjdTT 57930.6822024 -format Tempo2 -tely -1134.87353106 -telx 6685.09825372 -telz -74.02510097 -nsrc 169.14 -obsid 70030101 -t NICER -vy 4.68284505 -vx 0.8570841 -dphi 0.91755 -nbkg 2586.86 -vz 6.01575297 -exposure 4942.0
pint 0.000000 57931.5219075140553009 24.403 spacecraft  -name nicer -mjdTT 57931.5227082 -format Tempo2 -tely 295.55278809 -telx 6397.14840411 -telz 2223.78740717 -nsrc 189.08 -obsid 70030102 -t NICER -vy 4.94831325 -vx -2.13236965 -dphi 0.93354 -nbkg 2891.92 -vz 5.46234959 -exposure 7698.0
pint 0.000000 57932.4791415368538888 35.285 spacecraft  -name nicer -mjdTT 57932.4799423 -format Tempo2 -tely -3145.44761943 -telx 5820.82153728 -telz -1489.61466651 -nsrc 104.51 -obsid 70030103 -t NICER -vy 3.67794532 -vx 3.45985657 -dphi 0.91311 -nbkg 1598.49 -vz 5.77350239 -exposure 4168.0
pint 0.000000 57933.5781431845022685 55.116 spacecraft  -name nicer -mjdTT 57933.5789439 -format Tempo2 -tely -1507.29013553 -telx 6436.04672293 -telz 1505.17494464 -nsrc 23.08 -obsid 70030104 -t NICER -vy 5.05765556 -vx -0.16981099 -dphi 0.93472 -nbkg 352.92 -vz 5.76764414 -exposure 858.0
pint 0.000000 57934.0320158687208565 76.061 spacecraft  -name nicer -mjdTT 57934.0328166 -format Tempo2 -tely -37.55324717 -telx 5957.37404184 -telz 3231.52954721 -nsrc 10.37 -obsid 70030105 -t NICER -vy 5.43774467 -vx -2.55828366 -dphi 0.88662 -nbkg 158.63 -vz 4.77103208 -exposure 510.0
pint 0.000000 57946.5708893286302315 49.075 spacecraft  -name nicer -mjdTT 57946.5716901 -format Tempo2 -tely -5315.70125809 -telx 2703.83337752 -telz 3215.6243699 -nsrc 126.61 -obsid 70030110 -t NICER -vy 4.76138481 -vx 3.66183916 -dphi 0.93581 -nbkg 1936.39 -vz 4.77817892 -exposure 2634.5
pint 0.000000 57947.5531842290310879 25.784 spacecraft  -name nicer -mjdTT 57947.553985 -format Tempo2 -tely 4789.6586771 -telx 3155.59258926 -telz 3614.89719 -nsrc 156.43 -obsid 70030111 -t NICER -vy 5.42487011 -vx -3.17767313 -dphi 0.91071 -nbkg 2392.57 -vz -4.39296698 -exposure 4598.0
pint 0.000000 57948.4437385000523727 31.971 spacecraft  -name nicer -mjdTT 57948.4445392 -format Tempo2 -tely -1391.47442436 -telx 4031.09226663 -telz 5262.33973212 -nsrc 157.6 -obsid 70030112 -t NICER -vy 7.46556315 -vx 1.61208869 -dphi 0.89895 -nbkg 2410.4 -vz 0.74165214 -exposure 3888.5
pint 0.000000 57951.8499487059232985 45.588 spacecraft  -name nicer -mjdTT 57951.8507495 -format Tempo2 -tely -3456.54398775 -telx 2849.78153835 -telz 5079.13805542 -nsrc 125.07 -obsid 1070030101 -t NICER -vy 6.10203638 -vx 4.32329947 -dphi 0.90853 -nbkg 1912.93 -vz 1.72599249 -exposure 2728.0
pint 0.000000 57956.9929316523352895 36.684 spacecraft  -name nicer -mjdTT 57956.9937324 -format Tempo2 -tely -4628.16906447 -telx 525.94462199 -telz 4916.01601689 -nsrc 174.66 -obsid 1070030105 -t NICER -vy 3.15354623 -vx 6.62437567 -dphi 0.91453 -nbkg 2671.34 -vz 2.25570791 -exposure 2876.2
pint 0.000000 57959.7731515084598611 44.574 spacecraft  -name nicer -mjdTT 57959.7739522 -format Tempo2 -tely 1003.23740061 -telx 6297.83216061 -telz 2302.27734228 -nsrc 161.65 -obsid 1070030108 -t NICER -vy 5.31168841 -vx 1.14666108 -dphi 0.90817 -nbkg 2472.35 -vz -5.41477371 -exposure 3672.5
pint 0.000000 57961.5099741858577778 14.611 spacecraft  -name nicer -mjdTT 57961.5107749 -format Tempo2 -tely 384.86732649 -telx 6488.05900404 -telz 1931.80058513 -nsrc 920.24 -obsid 1070030110 -t NICER -vy 5.05922892 -vx 1.37993518 -dphi 0.91089 -nbkg 14074.76 -vz -5.59879817 -exposure 23928.0
pint 0.000000 57962.4613599250969213 16.172 spacecraft  -name nicer -mjdTT 57962.4621607 -format Tempo2 -tely -4214.97629044 -telx 346.91750798 -telz 5288.16442703 -nsrc 727.6 -obsid 1070030111 -t NICER -vy 1.24417329 -vx 7.55797977 -dphi 0.9253 -nbkg 11128.4 -vz 0.49541618 -exposure 16982.0
pint 0.000000 57963.5546503349193170 30.475 spacecraft  -name nicer -mjdTT 57963.5554511 -format Tempo2 -tely -4216.57051007 -telx 95.53179765 -telz 5297.38429839 -nsrc 151.15 -obsid 1070030112 -t NICER -vy 0.62737491 -vx 7.64145668 -dphi 0.92961 -nbkg 2311.85 -vz 0.36136818 -exposure 4951.5
pint 0.000000 57964.5341247451761112 34.613 spacecraft  -name nicer -mjdTT 57964.5349255 -format Tempo2 -tely -447.34921501 -telx 6713.42504329 -telz 852.02849709 -nsrc 107.46 -obsid 1070030113 -t NICER -vy 4.73546434 -vx 1.08099325 -dphi 0.9433 -nbkg 1643.54 -vz -5.93611271 -exposure 4678.0
pint 0.000000 57965.4998788352589815 26.132 spacecraft  -name nicer -mjdTT 57965.5006796 -format Tempo2 -tely -484.89917529 -telx 6763.25215093 -telz 183.95998498 -nsrc 190.74 -obsid 1070030114 -t NICER -vy 4.73443814 -vx 0.51447151 -dphi 0.92225 -nbkg 2917.26 -vz -6.01125144 -exposure 4641.0
pint 0.000000 57966.9647582519738195 104.200 spacecraft  -name nicer -mjdTT 57966.965559 -format Tempo2 -tely -4279.39280223 -telx 391.30654764 -telz 5233.10080339 -nsrc 9.08 -obsid 1070030115 -t NICER -vy -0.54843474 -vx 7.58888221 -dphi 0.91373 -nbkg 138.92 -vz -1.01316591 -exposure 155.0
pint 0.000000 57983.0209403055929745 72.503 spacecraft  -name nicer -mjdTT 57983.021741 -format Tempo2 -tely 6763.03123622 -telx 365.03318572 -telz -440.62770923 -nsrc 21.17 -obsid 1070030121 -t NICER -vy 0.63812989 -vx -4.7267784 -dphi 0.94064 -nbkg 323.83 -vz 5.99968896 -exposure 462.0
pint 0.000000 57990.5363014484133565 20.179 spacecraft  -name nicer -mjdTT 57990.5371022 -format Tempo2 -tely 1692.39359897 -telx 5248.26672876 -telz -3960.09939238 -nsrc 353.31 -obsid 1070030123 -t NICER -vy 6.44676249 -vx 0.95705494 -dphi 0.91284 -nbkg 5403.69 -vz 4.02240084 -exposure 10475.76
pint 0.000000 57991.5009847262958564 19.590 spacecraft  -name nicer -mjdTT 57991.5017855 -format Tempo2 -tely 1353.91794521 -telx 5396.01908561 -telz -3890.82186895 -nsrc 536.86 -obsid 1070030124 -t NICER -vy 6.31642017 -vx 1.37726467 -dphi 0.92198 -nbkg 8211.14 -vz 4.10697843 -exposure 15213.76
pint 0.000000 57992.4784222253364930 13.185 spacecraft  -name nicer -mjdTT 57992.479223 -format Tempo2 -tely 5484.07997625 -telx 3281.37984888 -telz 2276.71651736 -nsrc 866.3 -obsid 1070030125 -t NICER -vy 0.91911659 -vx -5.32610347 -dphi 0.91587 -nbkg 13249.7 -vz 5.43785628 -exposure 22989.5
pint 0.000000 57993.4949157517849768 17.514 spacecraft  -name nicer -mjdTT 57993.4957165 -format Tempo2 -tely 654.67013562 -telx 5645.56278474 -telz -3712.48637032 -nsrc 672.12 -obsid 1070030126 -t NICER -vy 5.95724933 -vx 2.14512929 -dphi 0.90378 -nbkg 10279.88 -vz 4.31130362 -exposure 16004.72
pint 0.000000 57994.4825014523546527 19.207 spacecraft  -name nicer -mjdTT 57994.4833022 -format Tempo2 -tely 3875.27442633 -telx -1708.28544592 -telz 5291.58027162 -nsrc 647.64 -obsid 1070030127 -t NICER -vy -3.74418559 -vx -6.66730506 -dphi 0.92171 -nbkg 9905.36 -vz 0.58434369 -exposure 15635.5
pint 0.000000 57995.5078540171333912 15.269 spacecraft  -name nicer -mjdTT 57995.5086548 -format Tempo2 -tely 4718.10608118 -telx 829.92891061 -telz 4797.20817607 -nsrc 556.75 -obsid 1070030128 -t NICER -vy -1.40046553 -vx -7.07915576 -dphi 0.91053 -nbkg 8515.25 -vz 2.59256255 -exposure 15937.75
pint 0.000000 57996.5413600397785300 18.467 spacecraft  -name nicer -mjdTT 57996.5421608 -format Tempo2 -tely 3875.83652167 -telx -1629.35039717 -telz 5316.06698989 -nsrc 671.08 -obsid 1070030129 -t NICER -vy -2.95229759 -vx -7.07767471 -dphi 0.91684 -nbkg 10263.92 -vz -0.02057323 -exposure 11997.5
pint 0.000000 57997.5063156767940625 16.895 spacecraft  -name nicer -mjdTT 57997.5071164 -format Tempo2 -tely 3924.79300402 -telx -1522.95253187 -telz 5311.71509195 -nsrc 728.46 -obsid 1070030130 -t NICER -vy -2.50446675 -vx -7.24465542 -dphi 0.90984 -nbkg 11141.54 -vz -0.22972514 -exposure 13225.0
pint 0.000000 57998.5817681351346874 38.140 spacecraft  -name nicer -mjdTT 57998.5825689 -format Tempo2 -tely 922.06605783 -telx 6690.10415184 -telz -671.09338756 -nsrc 318.69 -obsid 1070030131 -t NICER -vy 4.81160229 -vx -0.06815246 -dphi 0.92647 -nbkg 4874.31 -vz 5.96675261 -exposure 6734.75
pint 0.000000 57999.5587574713908564 23.506 spacecraft  -name nicer -mjdTT 57999.5595582 -format Tempo2 -tely 4102.2362499 -telx 2651.74739871 -telz 4701.87189014 -nsrc 288.5 -obsid 1070030132 -t NICER -vy 1.31226001 -vx -7.01530333 -dphi 0.92117 -nbkg 4412.5 -vz 2.80285416 -exposure 7123.0
pint 0.000000 58000.5123893370961921 21.876 spacecraft  -name nicer -mjdTT 58000.5131901 -format Tempo2 -tely 389.01796881 -telx 6774.05416267 -telz 82.44897303 -nsrc 290.71 -obsid 1070030133 -t NICER -vy 4.74277045 -vx -0.34980896 -dphi 0.90316 -nbkg 4446.29 -vz 6.01317075 -exposure 7002.5
pint 0.000000 58001.5420972894015856 22.871 spacecraft  -name nicer -mjdTT 58001.542898 -format Tempo2 -tely 124.36902031 -telx 6764.51206018 -telz 513.87616977 -nsrc 212.03 -obsid 1070030134 -t NICER -vy 4.76040546 -vx -0.54680716 -dphi 0.92117 -nbkg 3242.97 -vz 5.98520899 -exposure 6562.0
pint 0.000000 58003.6017989955259607 32.064 spacecraft  -name nicer -mjdTT 58003.6025997 -format Tempo2 -tely -248.13742302 -telx 6606.2245241 -telz 1521.67007509 -nsrc 163.31 -obsid 1070030136 -t NICER -vy 4.92981682 -vx -1.14703048 -dphi 0.88662 -nbkg 2497.69 -vz 5.76024835 -exposure 2517.0
pint 0.000000 58005.5330886532093055 52.345 spacecraft  -name nicer -mjdTT 58005.5338894 -format Tempo2 -tely -350.62312464 -telx 6260.29566051 -telz 2585.65603474 -nsrc 67.38 -obsid 1070030138 -t NICER -vy 5.2637788 -vx -1.87971011 -dphi 0.8717 -nbkg 1030.62 -vz 5.25026341 -exposure 1888.0
pint 0.000000 58007.5236641626787500 40.239 spacecraft  -name nicer -mjdTT 58007.5244649 -format Tempo2 -tely -2664.6493691 -telx 6108.3542925 -telz 1263.81877898 -nsrc 102.86 -obsid 1070030140 -t NICER -vy 4.88764372 -vx 0.91921711 -dphi 0.8973 -nbkg 1573.14 -vz 5.83767864 -exposure 2701.0
pint 0.000000 58008.4859200595605671 73.068 spacecraft  -name nicer -mjdTT 58008.4867208 -format Tempo2 -tely -4014.30171559 -telx 5467.32635922 -telz 109.71495921 -nsrc 57.26 -obsid 1070030141 -t NICER -vy 3.89930597 -vx 2.73796983 -dphi 0.90448 -nbkg 875.74 -vz 6.00885952 -exposure 786.0
pint 0.000000 58010.5440835510569907 112.517 spacecraft  -name nicer -mjdTT 58010.5448843 -format Tempo2 -tely -4751.14702875 -telx 4823.81932436 -telz 405.74240006 -nsrc 110.9 -obsid 1070030143 -t NICER -vy 3.65557026 -vx 3.09092407 -dphi 0.92566 -nbkg 1696.1 -vz 5.99198808 -exposure 939.5
pint 0.000000 58014.6638087182521644 69.186 spacecraft  -name nicer -mjdTT 58014.6646095 -format Tempo2 -tely -4635.73614165 -telx 4170.62752852 -telz 2661.977042 -nsrc 107.15 -obsid 1070030145 -t NICER -vy 5.12115055 -vx 2.36778836 -dphi 0.91507 -nbkg 1638.85 -vz 5.19687631 -exposure 1406.0
pint 0.000000 58017.8187318926540972 58.946 spacecraft  -name nicer -mjdTT 58017.8195326 -format Tempo2 -tely -3553.32108403 -telx 3842.6789148 -telz 4306.8329295 -nsrc 43.2 -obsid 1070030146 -t NICER -vy 6.49882728 -vx 2.07277414 -dphi 0.92809 -nbkg 660.8 -vz 3.50783559 -exposure 1233.0
pint 0.000000 58022.7720183695426852 44.770 spacecraft  -name nicer -mjdTT 58022.7728191 -format Tempo2 -tely -3673.86826218 -telx 2889.96491489 -telz 4906.50995618 -nsrc 74.56 -obsid 1070030148 -t NICER -vy 6.16346055 -vx 3.95291989 -dphi 0.89904 -nbkg 1140.44 -vz 2.2856462 -exposure 2396.0
pint 0.000000 58023.7590006354636458 47.414 spacecraft  -name nicer -mjdTT 58023.7598014 -format Tempo2 -tely 6452.92709336 -telx 1678.8585106 -telz -1266.08578522 -nsrc 114.39 -obsid 1070030149 -t NICER -vy 0.15165358 -vx -4.97139252 -dphi 0.93563 -nbkg 1749.61 -vz -5.83204566 -exposure 1016.0
pint 0.000000 58024.9171355378829745 97.197 spacecraft  -name nicer -mjdTT 58024.9179363 -format Tempo2 -tely 6274.21114118 -telx 2059.1754687 -telz -1567.87831542 -nsrc 20.8 -obsid 1070030150 -t NICER -vy 0.23475293 -vx -5.07656859 -dphi 0.9087 -nbkg 318.2 -vz -5.73724667 -exposure 452.0
pint 0.000000 58025.6061416208233913 44.773 spacecraft  -name nicer -mjdTT 58025.6069424 -format Tempo2 -tely -1827.78429338 -telx 3820.31521919 -telz 5292.20113365 -nsrc 188.53 -obsid 1070030151 -t NICER -vy 6.64207865 -vx 3.80583665 -dphi 0.91196 -nbkg 2883.47 -vz -0.44887685 -exposure 3555.5
pint 0.000000 58026.7041119293673147 36.602 spacecraft  -name nicer -mjdTT 58026.7049127 -format Tempo2 -tely 529.24359581 -telx 4997.46897964 -telz 4551.45740323 -nsrc 167.72 -obsid 1070030152 -t NICER -vy 6.69224772 -vx 2.11374605 -dphi 0.92979 -nbkg 2565.28 -vz -3.08867359 -exposure 2863.5
pint 0.000000 58027.5381729276896411 26.096 spacecraft  -name nicer -mjdTT 58027.5389737 -format Tempo2 -tely -912.46426103 -telx 4507.41559411 -telz 4980.47954703 -nsrc 253.4 -obsid 1070030153 -t NICER -vy 6.44144916 -vx 3.60591093 -dphi 0.91018 -nbkg 3875.6 -vz -2.07500285 -exposure 5844.0
pint 0.000000 58028.5079799551446643 34.195 spacecraft  -name nicer -mjdTT 58028.5087807 -format Tempo2 -tely 1517.39749464 -telx 5638.51945262 -telz 3450.07545862 -nsrc 149.07 -obsid 1070030154 -t NICER -vy 6.04825794 -vx 1.17477677 -dphi 0.94725 -nbkg 2279.93 -vz -4.56397996 -exposure 3797.5
pint 0.000000 58029.5446098548466318 78.356 spacecraft  -name nicer -mjdTT 58029.5454106 -format Tempo2 -tely 4325.72333303 -telx 5223.20110209 -telz -262.62103549 -nsrc 18.41 -obsid 1070030155 -t NICER -vy 3.52465287 -vx -3.21438348 -dphi 0.91604 -nbkg 281.59 -vz -5.99977451 -exposure 809.0
pint 0.000000 58030.4448739733147570 38.513 spacecraft  -name nicer -mjdTT 58030.4456747 -format Tempo2 -tely 3901.85384799 -telx 5547.19628418 -telz -260.18859794 -nsrc 48.61 -obsid 1070030156 -t NICER -vy 3.7672122 -vx -2.92507686 -dphi 0.91604 -nbkg 743.39 -vz -6.00027992 -exposure 2304.0
pint 0.000000 58037.5709298753044213 67.643 spacecraft  -name nicer -mjdTT 58037.5717306 -format Tempo2 -tely -3831.23142609 -telx 3044.96588566 -telz 4689.52963037 -nsrc 308.63 -obsid 1070030157 -t NICER -vy 1.97586241 -vx 6.85214532 -dphi 0.95204 -nbkg 4720.37 -vz -2.82265274 -exposure 2043.0
pint 0.000000 58056.9713353317160301 65.415 spacecraft  -name nicer -mjdTT 58056.9721361 -format Tempo2 -tely 6544.50769071 -telx -367.2682495 -telz 1727.77829842 -nsrc 11.48 -obsid 1070030158 -t NICER -vy -1.78583724 -vx -4.8201295 -dphi 0.93345 -nbkg 175.52 -vz 5.69696325 -exposure 510.0
pint 0.000000 58057.4876973608621644 30.121 spacecraft  -name nicer -mjdTT 58057.4884981 -format Tempo2 -tely 6160.08997187 -telx -913.62948849 -telz 2673.64812777 -nsrc 118.51 -obsid 1070030159 -t NICER -vy -2.98110201 -vx -4.78522587 -dphi 0.92279 -nbkg 1812.49 -vz 5.20618395 -exposure 4997.0
pint 0.000000 58058.5823775115459143 42.662 spacecraft  -name nicer -mjdTT 58058.5831783 -format Tempo2 -tely 5775.58623226 -telx -1045.44362596 -telz 3385.48066982 -nsrc 73.52 -obsid 1070030160 -t NICER -vy -3.62409089 -vx -4.91935602 -dphi 0.89956 -nbkg 1124.48 -vz 4.64358205 -exposure 1945.5
pint 0.000000 58061.2899028108013426 23.651 spacecraft  -name nicer -mjdTT 58061.2907036 -format Tempo2 -tely 3321.83836364 -telx -2807.7893054 -telz 5192.48771421 -nsrc 200.13 -obsid 1070030161 -t NICER -vy -5.95922549 -vx -4.65986487 -dphi 0.91818 -nbkg 3060.87 -vz 1.28910605 -exposure 6542.0
pint 0.000000 58062.6827122582137499 19.177 spacecraft  -name nicer -mjdTT 58062.683513 -format Tempo2 -tely 2014.13511375 -telx 5272.67096474 -telz -3772.47820403 -nsrc 343.67 -obsid 1070030162 -t NICER -vy 6.3429477 -vx 0.61137815 -dphi 0.91871 -nbkg 5256.33 -vz 4.24968933 -exposure 13914.0
pint 0.000000 58063.5898710567652431 23.479 spacecraft  -name nicer -mjdTT 58063.5906718 -format Tempo2 -tely 4710.3830825 -telx 4845.57096648 -telz -605.57509537 -nsrc 217.8 -obsid 1070030163 -t NICER -vy 3.78561235 -vx -2.94522465 -dphi 0.91675 -nbkg 3331.2 -vz 5.98197917 -exposure 8722.0
pint 0.000000 58065.4634974495396990 13.746 spacecraft  -name nicer -mjdTT 58065.4642982 -format Tempo2 -tely 5345.5703403 -telx 2081.51937065 -telz 3608.89980479 -nsrc 2297.63 -obsid 1070030165 -t NICER -vy -0.56298733 -vx -6.24734047 -dphi 0.9094 -nbkg 35141.37 -vz 4.4186703 -exposure 19094.5
pint 0.000000 58066.4935296981237384 19.864 spacecraft  -name nicer -mjdTT 58066.4943304 -format Tempo2 -tely 5104.67788803 -telx 1898.57229279 -telz 4032.04250689 -nsrc 1083.3 -obsid 1070030166 -t NICER -vy -0.66799533 -vx -6.56199237 -dphi 0.90281 -nbkg 16568.7 -vz 3.92025056 -exposure 16605.0
pint 0.000000 58067.5778472374732407 17.387 spacecraft  -name nicer -mjdTT 58067.578648 -format Tempo2 -tely 3213.09575226 -telx 5975.18075226 -telz -17.75164097 -nsrc 1008.49 -obsid 1070030167 -t NICER -vy 4.1876469 -vx -2.24506522 -dphi 0.90905 -nbkg 15424.51 -vz 6.01843739 -exposure 14927.5
pint 0.000000 58068.5379343365653010 13.780 spacecraft  -name nicer -mjdTT 58068.5387351 -format Tempo2 -tely 824.04424311 -telx 6347.42835021 -telz -2259.01499668 -nsrc 720.36 -obsid 1070030168 -t NICER -vy 5.24176458 -vx 1.25138987 -dphi 0.91551 -nbkg 11017.64 -vz 5.44786915 -exposure 22112.69
pint 0.000000 58069.5032501926629515 13.563 spacecraft  -name nicer -mjdTT 58069.5040509 -format Tempo2 -tely 633.45900994 -telx 6489.41862479 -telz -1884.91073122 -nsrc 739.2 -obsid 1070030169 -t NICER -vy 5.07932973 -vx 1.13111158 -dphi 0.92144 -nbkg 11305.8 -vz 5.62627818 -exposure 25781.93
pint 0.000000 58070.5301751422095949 16.249 spacecraft  -name nicer -mjdTT 58070.5309759 -format Tempo2 -tely -762.75927248 -telx 6148.52352555 -telz -2774.05850541 -nsrc 557.61 -obsid 1070030170 -t NICER -vy 4.8836287 -vx 2.91562636 -dphi 0.91853 -nbkg 8528.39 -vz 5.13303476 -exposure 20048.16
pint 0.000000 58071.5112814718627082 19.301 spacecraft  -name nicer -mjdTT 58071.5120822 -format Tempo2 -tely 4144.87618902 -telx 2636.26023542 -telz 4666.25098537 -nsrc 728.46 -obsid 1070030171 -t NICER -vy 1.21317759 -vx -7.01088286 -dphi 0.92485 -nbkg 11141.54 -vz 2.87214052 -exposure 11642.5
pint 0.000000 58072.5274398711217014 16.706 spacecraft  -name nicer -mjdTT 58072.5282406 -format Tempo2 -tely -260.29991403 -telx 6723.84697696 -telz -879.67190759 -nsrc 906.07 -obsid 1070030172 -t NICER -vy 4.76143241 -vx 0.95197402 -dphi 0.92737 -nbkg 13857.93 -vz 5.93167969 -exposure 15723.52
pint 0.000000 58073.4922643406864814 16.676 spacecraft  -name nicer -mjdTT 58073.4930651 -format Tempo2 -tely -697.94897422 -telx 6711.412405 -telz -720.58066149 -nsrc 982.29 -obsid 1070030173 -t NICER -vy 4.69170615 -vx 1.11913976 -dphi 0.92314 -nbkg 15023.71 -vz 5.95832104 -exposure 17062.5
pint 0.000000 58074.2682879343745255 24.506 spacecraft  -name nicer -mjdTT 58074.2690887 -format Tempo2 -tely 661.13518125 -telx 6570.35452205 -telz 1548.20495628 -nsrc 263.65 -obsid 1070030174 -t NICER -vy 4.72666164 -vx -1.84195548 -dphi 0.92566 -nbkg 4032.35 -vz 5.75175345 -exposure 7202.0
pint 0.000000 58074.7811667386351157 28.974 spacecraft  -name nicer -mjdTT 58074.7819675 -format Tempo2 -tely -267.7241743 -telx 6733.87272199 -telz 775.86902758 -nsrc 199.94 -obsid 1070030175 -t NICER -vy 4.81337111 -vx -0.50396515 -dphi 0.91658 -nbkg 3058.06 -vz 5.94826146 -exposure 6612.0
pint 0.000000 58075.5535823026060763 32.830 spacecraft  -name nicer -mjdTT 58075.554383 -format Tempo2 -tely -376.93073794 -telx 6667.11238708 -telz 1191.06124776 -nsrc 106.66 -obsid 1070030176 -t NICER -vy 4.88614769 -vx -0.78088984 -dphi 0.91355 -nbkg 1631.34 -vz 5.85884699 -exposure 3331.0
pint 0.000000 58076.5176452011410070 50.711 spacecraft  -name nicer -mjdTT 58076.5184459 -format Tempo2 -tely -1119.86912105 -telx 6619.99083357 -telz 968.89195979 -nsrc 78.0 -obsid 1070030177 -t NICER -vy 4.88550157 -vx -0.0488881 -dphi 0.94018 -nbkg 1193.0 -vz 5.91050455 -exposure 2869.0
pint 0.000000 58089.9676505651262500 37.175 spacecraft  -name nicer -mjdTT 58089.9684513 -format Tempo2 -tely -1389.94105757 -telx 4243.45983077 -telz 5098.44978465 -nsrc 115.01 -obsid 1070030180 -t NICER -vy 7.47470101 -vx 0.44667635 -dphi 0.90167 -nbkg 1758.99 -vz 1.65874918 -exposure 2525.5
pint 0.000000 58090.4189191194765162 72.321 spacecraft  -name nicer -mjdTT 58090.4197199 -format Tempo2 -tely -813.89358135 -telx 4232.7354821 -telz 5229.54912722 -nsrc 50.57 -obsid 1070030181 -t NICER -vy 7.60041658 -vx 0.20984139 -dphi 0.91773 -nbkg 773.43 -vz 1.00786244 -exposure 1461.0
pint 0.000000 58091.3834709496670139 102.017 spacecraft  -name nicer -mjdTT 58091.3842717 -format Tempo2 -tely -1175.63191473 -telx 4148.6188474 -telz 5228.32975304 -nsrc 42.28 -obsid 1070030182 -t NICER -vy 7.55398091 -vx 0.85355898 -dphi 0.95918 -nbkg 646.72 -vz 1.01614339 -exposure 809.0
pint 0.000000 58098.5231162957356597 57.785 spacecraft  -name nicer -mjdTT 58098.523917 -format Tempo2 -tely -2329.43135884 -telx 3515.96779695 -telz 5304.97274039 -nsrc 117.83 -obsid 1070030188 -t NICER -vy 6.27836561 -vx 4.40129513 -dphi 0.96937 -nbkg 1802.17 -vz -0.16176759 -exposure 2214.0
pint 0.000000 58103.6149858096686227 30.634 spacecraft  -name nicer -mjdTT 58103.6157865 -format Tempo2 -tely 1721.5833179 -telx 6282.3774908 -telz 1884.77907661 -nsrc 87.27 -obsid 1070030192 -t NICER -vy 5.21452936 -vx 0.26265585 -dphi 0.92584 -nbkg 1334.73 -vz -5.61923338 -exposure 4307.0
pint 0.000000 58104.6429964296670140 43.210 spacecraft  -name nicer -mjdTT 58104.6437972 -format Tempo2 -tely 795.62086749 -telx 6342.03971022 -telz 2263.79588331 -nsrc 223.76 -obsid 1070030193 -t NICER -vy 5.25496178 -vx 1.28744787 -dphi 0.91409 -nbkg 3422.24 -vz -5.43739949 -exposure 3150.0
pint 0.000000 58105.4794925175537037 38.137 spacecraft  -name nicer -mjdTT 58105.4802933 -format Tempo2 -tely 599.39548191 -telx 6458.65860748 -telz 1978.60712777 -nsrc 97.46 -obsid 1070030194 -t NICER -vy 5.1153859 -vx 1.24015395 -dphi 0.93263 -nbkg 1490.54 -vz -5.57893936 -exposure 2749.0
pint 0.000000 58106.5730903732550578 41.438 spacecraft  -name nicer -mjdTT 58106.5738911 -format Tempo2 -tely 200.57654225 -telx 6553.75233159 -telz 1731.97137968 -nsrc 55.54 -obsid 1070030195 -t NICER -vy 4.96861369 -vx 1.35552291 -dphi 0.90193 -nbkg 849.46 -vz -5.68363407 -exposure 1925.0
pint 0.000000 58107.4732409252043981 102.249 spacecraft  -name nicer -mjdTT 58107.4740417 -format Tempo2 -tely -329.12225685 -telx 6543.51085001 -telz 1751.89000791 -nsrc 13.75 -obsid 1070030196 -t NICER -vy 4.84484271 -vx 1.76914842 -dphi 0.92081 -nbkg 210.25 -vz -5.67641109 -exposure 386.0
pint 0.000000 58112.8130696211805440 44.345 spacecraft  -name nicer -mjdTT 58112.8138704 -format Tempo2 -tely -2179.14041101 -telx 6420.54373385 -telz 221.57695819 -nsrc 78.06 -obsid 1070030199 -t NICER -vy 4.43951135 -vx 1.71931326 -dphi 0.93118 -nbkg 1193.94 -vz -6.0113575 -exposure 1748.0
pint 0.000000 58128.8557752830190510 83.868 spacecraft  -name nicer -mjdTT 58128.856576 -format Tempo2 -tely 6731.68856622 -telx 811.2576058 -telz 44.52289034 -nsrc 18.78 -obsid 1070030204 -t NICER -vy 0.52239146 -vx -4.72023583 -dphi 0.91791 -nbkg 287.22 -vz 6.02535816 -exposure 749.0
pint 0.000000 58129.8912560331498728 54.739 spacecraft  -name nicer -mjdTT 58129.8920568 -format Tempo2 -tely 5748.80408049 -telx -1409.52782387 -telz 3299.48624537 -nsrc 116.73 -obsid 1070030205 -t NICER -vy -3.85974125 -vx -4.65470434 -dphi 0.89626 -nbkg 1785.27 -vz 4.72472759 -exposure 1949.5
pint 0.000000 58130.6634598530350463 36.087 spacecraft  -name nicer -mjdTT 58130.6642606 -format Tempo2 -tely 5616.61548097 -telx -1298.57525879 -telz 3561.59035268 -nsrc 175.58 -obsid 1070030206 -t NICER -vy -3.95719888 -vx -4.81839264 -dphi 0.93082 -nbkg 2685.42 -vz 4.47319409 -exposure 4828.0
pint 0.000000 58131.6225536420710301 21.706 spacecraft  -name nicer -mjdTT 58131.6233544 -format Tempo2 -tely 6505.42846427 -telx 1545.79108893 -telz 1117.18183252 -nsrc 536.25 -obsid 1070030207 -t NICER -vy 0.14861636 -vx -4.91472978 -dphi 0.92907 -nbkg 8201.75 -vz 5.89059057 -exposure 9489.5
pint 0.000000 58132.5279023861693635 20.585 spacecraft  -name nicer -mjdTT 58132.5287031 -format Tempo2 -tely 5783.39559042 -telx -321.28083045 -telz 3516.19247214 -nsrc 750.49 -obsid 1070030208 -t NICER -vy -3.05410164 -vx -5.39870225 -dphi 0.94073 -nbkg 11478.51 -vz 4.51858923 -exposure 10983.0
pint 0.000000 58134.8472188396260648 34.148 spacecraft  -name nicer -mjdTT 58134.8480196 -format Tempo2 -tely 4383.34603607 -telx -1563.93256631 -telz 4922.29627866 -nsrc 103.41 -obsid 1070030210 -t NICER -vy -4.59450696 -vx -5.70918658 -dphi 0.94826 -nbkg 1581.59 -vz 2.27494539 -exposure 2572.0
pint 0.000000 58135.4212230162660185 31.830 spacecraft  -name nicer -mjdTT 58135.4220238 -format Tempo2 -tely 5672.6164602 -telx 1093.78692162 -telz 3540.79935707 -nsrc 167.11 -obsid 1070030211 -t NICER -vy -1.65495484 -vx -5.99783927 -dphi 0.91738 -nbkg 2555.89 -vz 4.49216597 -exposure 3005.0
pint 0.000000 58136.5154751789514235 30.835 spacecraft  -name nicer -mjdTT 58136.5162759 -format Tempo2 -tely 5396.01425893 -telx 987.55884965 -telz 3977.24755511 -nsrc 234.8 -obsid 1070030212 -t NICER -vy -1.79844298 -vx -6.30014087 -dphi 0.89513 -nbkg 3591.2 -vz 3.99503627 -exposure 4614.0
pint 0.000000 58137.7387076036309491 43.783 spacecraft  -name nicer -mjdTT 58137.7395083 -format Tempo2 -tely 5055.09910571 -telx 686.06095776 -telz 4458.37890255 -nsrc 161.89 -obsid 1070030213 -t NICER -vy -1.99440991 -vx -6.64536651 -dphi 0.88309 -nbkg 2476.11 -vz 3.27770571 -exposure 2159.0
pint 0.000000 58138.6400831632122453 73.290 spacecraft  -name nicer -mjdTT 58138.6408839 -format Tempo2 -tely 4804.12623247 -telx 382.94203874 -telz 4761.20176444 -nsrc 163.43 -obsid 1070030214 -t NICER -vy -2.10676566 -vx -6.87660448 -dphi 0.94597 -nbkg 2499.57 -vz 2.67458119 -exposure 2290.5
pint 0.000000 58140.5074235112800578 30.006 spacecraft  -name nicer -mjdTT 58140.5082242 -format Tempo2 -tely 4304.03981758 -telx -501.99183582 -telz 5206.75531268 -nsrc 279.36 -obsid 1070030216 -t NICER -vy -2.29383787 -vx -7.22317087 -dphi 0.9108 -nbkg 4272.64 -vz 1.19949106 -exposure 5036.5
pint 0.000000 58142.6132763501829861 42.788 spacecraft  -name nicer -mjdTT 58142.6140771 -format Tempo2 -tely 843.12453541 -telx 6648.71461177 -telz -1043.6612766 -nsrc 73.77 -obsid 1070030218 -t NICER -vy 4.88854253 -vx 0.29848827 -dphi 0.91142 -nbkg 1128.23 -vz 5.90184586 -exposure 1467.0
pint 0.000000 58143.7911867424028473 135.104 spacecraft  -name nicer -mjdTT 58143.7919875 -format Tempo2 -tely 3800.29183116 -telx -2202.48927568 -telz 5157.64536196 -nsrc 48.24 -obsid 1070030219 -t NICER -vy -2.2160444 -vx -7.20355855 -dphi 0.89973 -nbkg 737.76 -vz -1.43647365 -exposure 389.5
pint 0.000000 58166.7432262599542476 161.010 spacecraft  -name nicer -mjdTT 58166.744027 -format Tempo2 -tely -2241.9031684 -telx 3678.24594469 -telz 5228.07137183 -nsrc 60.88 -obsid 1070030222 -t NICER -vy 7.04802279 -vx 2.86162358 -dphi 0.92602 -nbkg 931.12 -vz 1.00488143 -exposure 684.0
pint 0.000000 58167.2078602962046875 74.613 spacecraft  -name nicer -mjdTT 58167.208661 -format Tempo2 -tely 5694.07445439 -telx 3285.19158364 -telz 1661.23690802 -nsrc 21.17 -obsid 1070030223 -t NICER -vy 3.71577636 -vx -3.53581297 -dphi 0.92638 -nbkg 323.83 -vz -5.70485722 -exposure 540.0
pint 0.000000 58168.9271127144212152 52.535 spacecraft  -name nicer -mjdTT 58168.9279135 -format Tempo2 -tely -4129.90827278 -telx 2247.14894343 -telz 4878.03740181 -nsrc 225.96 -obsid 1070030224 -t NICER -vy 5.44208968 -vx 4.86836656 -dphi 0.87093 -nbkg 3456.04 -vz 2.35647911 -exposure 1994.0
pint 0.000000 58170.5512403342146064 51.544 spacecraft  -name nicer -mjdTT 58170.5520411 -format Tempo2 -tely 4371.29180971 -telx 4848.16391407 -telz 1830.51805005 -nsrc 39.34 -obsid 1070030226 -t NICER -vy 4.74377988 -vx -2.13519628 -dphi 0.9379 -nbkg 601.66 -vz -5.63939757 -exposure 1816.0
pint 0.000000 58171.7698824566178589 43.229 spacecraft  -name nicer -mjdTT 58171.7706832 -format Tempo2 -tely 2356.49439988 -telx 5470.8063726 -telz 3232.47390711 -nsrc 193.68 -obsid 1070030227 -t NICER -vy 6.01030908 -vx 0.2362705 -dphi 0.90202 -nbkg 2962.32 -vz -4.76446385 -exposure 4824.0
pint 0.000000 58172.4826386079961458 23.306 spacecraft  -name nicer -mjdTT 58172.4834393 -format Tempo2 -tely 4418.06252499 -telx 5103.46764794 -telz 650.79859562 -nsrc 439.72 -obsid 1070030228 -t NICER -vy 4.00252953 -vx -2.69280585 -dphi 0.91667 -nbkg 6725.28 -vz -5.96422759 -exposure 8544.5
pint 0.000000 58173.5105462166718865 35.534 spacecraft  -name nicer -mjdTT 58173.511347 -format Tempo2 -tely 3593.25513102 -telx 5639.9928049 -telz 1120.10761811 -nsrc 98.31 -obsid 1070030229 -t NICER -vy 4.60961115 -vx -1.75943568 -dphi 0.91791 -nbkg 1503.69 -vz -5.87478989 -exposure 2999.0
pint 0.000000 58174.5418858644963773 35.807 spacecraft  -name nicer -mjdTT 58174.5426866 -format Tempo2 -tely 4004.26318895 -telx 5471.04807016 -telz -179.31330572 -nsrc 73.21 -obsid 1070030230 -t NICER -vy 3.75711238 -vx -2.93655072 -dphi 0.91169 -nbkg 1119.79 -vz -6.00773889 -exposure 3133.0
pint 0.000000 58176.5848904815938889 21.667 spacecraft  -name nicer -mjdTT 58176.5856912 -format Tempo2 -tely -3275.21647577 -telx 2798.70175115 -telz 5227.83113393 -nsrc 340.79 -obsid 1070030232 -t NICER -vy 3.91543463 -vx 6.5167557 -dphi 0.91871 -nbkg 5212.21 -vz -1.03522732 -exposure 6504.26
pint 0.000000 58177.4945318360994328 14.701 spacecraft  -name nicer -mjdTT 58177.4953326 -format Tempo2 -tely 283.5067425 -telx 6322.89218126 -telz 2426.22603173 -nsrc 945.53 -obsid 1070030233 -t NICER -vy 5.19007179 -vx 1.82803792 -dphi 0.91524 -nbkg 14461.47 -vz -5.34788349 -exposure 25872.92
pint 0.000000 58178.5116883170964120 16.146 spacecraft  -name nicer -mjdTT 58178.5124891 -format Tempo2 -tely -4136.4335355 -telx 812.05903012 -telz 5303.36964039 -nsrc 592.65 -obsid 1070030234 -t NICER -vy 1.80652922 -vx 7.45162731 -dphi 0.92476 -nbkg 9064.35 -vz 0.26489095 -exposure 17627.5
pint 0.000000 58179.0921874166715972 56.106 spacecraft  -name nicer -mjdTT 58179.0929882 -format Tempo2 -tely -3886.68948145 -telx 1757.15045195 -telz 5262.98914083 -nsrc 48.54 -obsid 1070030235 -t NICER -vy 2.23109137 -vx 7.29822401 -dphi 0.92458 -nbkg 742.46 -vz -0.78890193 -exposure 1289.0
pint 0.000000 58205.8917515061166320 34.719 spacecraft  -name nicer -mjdTT 58205.8925522 -format Tempo2 -tely 6193.7157427 -telx 2163.15226832 -telz 1717.82208585 -nsrc 61.43 -obsid 1070030238 -t NICER -vy 0.20393531 -vx -5.12927951 -dphi 0.89382 -nbkg 939.57 -vz 5.69899333 -exposure 2053.28
pint 0.000000 58206.5910960868008565 21.824 spacecraft  -name nicer -mjdTT 58206.5918968 -format Tempo2 -tely 3985.46622444 -telx 4979.02228547 -telz -2315.3617784 -nsrc 331.89 -obsid 1070030239 -t NICER -vy 5.17102318 -vx -1.6220926 -dphi 0.91249 -nbkg 5076.11 -vz 5.42173812 -exposure 11928.79
pint 0.000000 58207.1860887671763310 133.444 spacecraft  -name nicer -mjdTT 58207.1868895 -format Tempo2 -tely 4562.17864477 -telx -1307.78430507 -telz 4838.6681727 -nsrc 3.13 -obsid 1070030240 -t NICER -vy -4.32409518 -vx -5.82114854 -dphi 0.92746 -nbkg 47.87 -vz 2.49831652 -exposure 83.0


==> anc/supplementary-materials/J1824-2452-frozen-dmx.par.nicerrefit <==
PSR                            J1824-2452
EPHEM                               DE430
UNITS                                 TDB
RAJ                     18:24:32.00778050 0 0.00002600656535634575
DECJ                   -24:52:10.88095000 0 0.00661127885808097688
PMRA                       0.406922475416 0 0.178104926729
PMDEC                      -12.2515883049 0 3.36272092742
PX                        -0.701208794144 0 0.628190966647
POSEPOCH            56999.999800000000000
F0                  327.40555807330788016 1 4.86488366634e-10
F1              -1.7353040988287197569e-13 1 5.02135221294e-18
PEPOCH              56999.999785000000000
TZRMJD              56974.608601508128252
TZRSITE                            ncyobs
TZRFRQ                        1302.344971
DMX                                   0.0
DMX_0001                    0.00396689199 0 0.000358504106
DMXR1_0001          55804.817480000000000
DMXR2_0001          55818.771340000000000
DMX_0002                    0.00308506483 0 0.00054163912
DMXR1_0002          55824.768620000000000
DMXR2_0002          55830.752640000000000
DMX_0003                    0.00225551336 0 0.000290647325
DMXR1_0003          55849.689940000000000
DMXR2_0003          55863.652900000000000
DMX_0004                    0.00371638278 0 0.000435643037
DMXR1_0004          55874.631870000000000
DMXR2_0004          55874.631890000000000
DMX_0005                   0.000985348331 0 0.000330083904
DMXR1_0005          55896.573150000000000
DMXR2_0005          55897.568910000000000
DMX_0006                      0.001305641 0 0.000339592148
DMXR1_0006          55922.495160000000000
DMXR2_0006          55927.486910000000000
DMX_0007                   0.000933988611 0 0.000416506926
DMXR1_0007          55955.404030000000000
DMXR2_0007          55955.404050000000000
DMX_0008                    0.00149850758 0 0.000329231886
DMXR1_0008          55974.357500000000000
DMXR2_0008          55982.327920000000000
DMX_0009                    0.00170562077 0 0.000471866184
DMXR1_0009          56008.262490000000000
DMXR2_0009          56008.262510000000000
DMX_0010                  -0.000865674163 0 0.00020591732
DMXR1_0010          56035.182970000000000
DMXR2_0010          56041.172580000000000
DMX_0011                    0.00061153137 0 0.000371389572
DMXR1_0011          56057.136130000000000
DMXR2_0011          56069.087240000000000
DMX_0012                  -0.000101677342 0 0.000397152579
DMXR1_0012          56095.026110000000000
DMXR2_0012          56095.026130000000000
DMX_0013                   0.000903687641 0 0.00038062883
DMXR1_0013          56110.977010000000000
DMXR2_0013          56110.977030000000000
DMX_0014                   0.000841022243 0 0.000207046158
DMXR1_0014          56141.898640000000000
DMXR2_0014          56153.862190000000000
DMX_0015                    0.00147602524 0 0.000254392357
DMXR1_0015          56181.779900000000000
DMXR2_0015          56195.740090000000000
DMX_0016                    0.00172496161 0 0.00025998706
DMXR1_0016          56200.722980000000000
DMXR2_0016          56213.688660000000000
DMX_0017                    0.00260564532 0 0.000582195991
DMXR1_0017          56225.660420000000000
DMXR2_0017          56238.621060000000000
DMX_0018                    0.00309683157 0 0.000637680369
DMXR1_0018          56246.606780000000000
DMXR2_0018          56249.591410000000000
DMX_0019                    0.00304777838 0 0.000565090095
DMXR1_0019          56262.560980000000000
DMXR2_0019          56262.561000000000000
DMX_0020                 0.00226503027228 0 0.00100977237364
DMXR1_0020          56286.499890000000000
DMXR2_0020          56290.497460000000000
DMX_0021                    0.00345890878 0 0.0
DMXR1_0021          56311.430570000000000
DMXR2_0021          56311.430590000000000
DMX_0022                    0.00264332075 0 0.000265326628
DMXR1_0022          56333.361610000000000
DMXR2_0022          56344.334900000000000
DMX_0023                    0.00273027678 0 0.000172816835
DMXR1_0023          56349.318250000000000
DMXR2_0023          56362.280810000000000
DMX_0024                    0.00277370026 0 0.000169429955
DMXR1_0024          56365.274140000000000
DMXR2_0024          56372.254710000000000
DMX_0025                    0.00194962568 0 0.000402481461
DMXR1_0025          56390.205810000000000
DMXR2_0025          56390.205830000000000
DMX_0026                     0.0028139705 0 0.000409948315
DMXR1_0026          56409.153880000000000
DMXR2_0026          56419.148500000000000
DMX_0027                    0.00233555158 0 0.000841112718
DMXR1_0027          56433.092600000000000
DMXR2_0027          56433.092620000000000
DMX_0028                    0.00128267343 0 0.000751433065
DMXR1_0028          56454.037330000000000
DMXR2_0028          56454.037350000000000
DMX_0029                    0.00328312094 0 0.000553703987
DMXR1_0029          56481.964040000000000
DMXR2_0029          56481.964060000000000
DMX_0030                    0.00391438797 0 0.00502149655
DMXR1_0030          56509.896660000000000
DMXR2_0030          56510.888650000000000
DMX_0031                    0.00287759742 0 0.000326469359
DMXR1_0031          56541.803660000000000
DMXR2_0031          56554.755210000000000
DMX_0032                     0.0062427901 0 0.00650553925
DMXR1_0032          56579.695720000000000
DMXR2_0032          56579.695740000000000
DMX_0033                    0.00511358285 0 0.000537538688
DMXR1_0033          56602.624930000000000
DMXR2_0033          56607.613250000000000
DMX_0034                    0.00457803609 0 0.000864887844
DMXR1_0034          56627.560250000000000
DMXR2_0034          56627.560270000000000
DMX_0035                    0.00568561817 0 0.000490269087
DMXR1_0035          56645.509300000000000
DMXR2_0035          56647.505440000000000
DMX_0036                    0.00516693844 0 0.00064660584
DMXR1_0036          56673.434370000000000
DMXR2_0036          56673.434390000000000
DMX_0037                    0.00441501992 0 0.000412471767
DMXR1_0037          56720.310610000000000
DMXR2_0037          56720.310630000000000
DMX_0038                    0.00546593509 0 0.000630089673
DMXR1_0038          56754.200390000000000
DMXR2_0038          56764.191250000000000
DMX_0039                    0.00325460256 0 0.000922038637
DMXR1_0039          56785.130400000000000
DMXR2_0039          56785.130420000000000
DMX_0040                      0.014903157 0 0.0147660192
DMXR1_0040          56810.076840000000000
DMXR2_0040          56810.076860000000000
DMX_0041                   0.000824450375 0 0.000440214837
DMXR1_0041          56836.996200000000000
DMXR2_0041          56836.996220000000000
DMX_0042                    0.00129798675 0 0.000598232025
DMXR1_0042          56853.944000000000000
DMXR2_0042          56853.944020000000000
DMX_0043                    0.00126196602 0 0.000490430949
DMXR1_0043          56881.863870000000000
DMXR2_0043          56891.850130000000000
DMX_0044                   1.09338955e-06 0 0.000355506875
DMXR1_0044          56909.792050000000000
DMXR2_0044          56916.783980000000000
DMX_0045                  -0.000143008679 0 0.000249171212
DMXR1_0045          56925.752610000000000
DMXR2_0045          56940.710220000000000
DMX_0046                    6.2274261e-05 0 0.00068229356
DMXR1_0046          56947.688920000000000
DMXR2_0046          56961.645810000000000
DMX_0047                      0.001199576 0 0.000376677123
DMXR1_0047          56973.611340000000000
DMXR2_0047          56974.608620000000000
DMX_0048                    0.00115746594 0 0.000258024307
DMXR1_0048          57014.504460000000000
DMXR2_0048          57024.476110000000000
DMX_0049                   0.000175022204 0 0.000310629901
DMXR1_0049          57036.455090000000000
DMXR2_0049          57047.412220000000000
DMX_0050                   -0.00098898832 0 0.000349269961
DMXR1_0050          57053.395060000000000
DMXR2_0050          57059.375740000000000
DMX_0051                   -0.00119433508 0 0.000323808201
DMXR1_0051          57084.330170000000000
DMXR2_0051          57096.278900000000000
DMX_0052                   -0.00101596854 0 0.000524631787
DMXR1_0052          57122.218280000000000
DMXR2_0052          57122.218300000000000
DMX_0053                   -0.00022104181 0 0.000391434085
DMXR1_0053          57142.150110000000000
DMXR2_0053          57151.123300000000000
DMX_0054                   -0.00122521206 0 0.000516924055
DMXR1_0054          57227.916660000000000
DMXR2_0054          57227.916680000000000
DMX_0055                   0.000784756375 0 0.00049069075
DMXR1_0055          57250.858310000000000
DMXR2_0055          57250.858330000000000
DMX_0056                   0.000327183213 0 0.000424812491
DMXR1_0056          57324.643570000000000
DMXR2_0056          57334.628990000000000
DMX_0057                    0.00323234529 0 0.000295731847
DMXR1_0057          57366.536230000000000
DMXR2_0057          57381.493990000000000
DMX_0058                    0.00295470375 0 0.000313648289
DMXR1_0058          57382.491530000000000
DMXR2_0058          57385.479610000000000
DMX_0059                  -4.67662562e-05 0 0.000590918533
DMXR1_0059          57412.413480000000000
DMXR2_0059          57423.389550000000000
DMX_0060                  -0.000670705723 0 0.000439679317
DMXR1_0060          57442.332420000000000
DMXR2_0060          57443.326340000000000
DMX_0061                  -0.000731369998 0 0.00105255863
DMXR1_0061          57459.291130000000000
DMXR2_0061          57459.291150000000000
DMX_0062                   -0.00233290529 0 0.000460211296
DMXR1_0062          57480.235030000000000
DMXR2_0062          57495.185400000000000
DMX_0063                  -0.000172235092 0 0.000432283147
DMXR1_0063          57502.169460000000000
DMXR2_0063          57517.130640000000000
DMX_0064                  -0.000768686267 0 0.000823663753
DMXR1_0064          57524.110800000000000
DMXR2_0064          57530.086790000000000
DMX_0065                     0.0174815111 0 0.0109231829
DMXR1_0065          57553.033610000000000
DMXR2_0065          57563.001570000000000
DMX_0066                   -0.00417842679 0 0.0100862256
DMXR1_0066          57578.950400000000000
DMXR2_0066          57593.910350000000000
DMX_0067                    -0.0277937244 0 0.0608317402
DMXR1_0067          57621.840430000000000
DMXR2_0067          57621.840450000000000
DMX_0068                   -0.00131192632 0 0.000507973289
DMXR1_0068          57768.443500000000000
DMXR2_0068          57774.418280000000000
DMX_0069                   -0.00319865754 0 0.000200190817
DMXR1_0069          57810.327050000000000
DMXR2_0069          57819.308630000000000
DMX_0070                   -0.00148459448 0 0.000766924003
DMXR1_0070          57830.281490000000000
DMXR2_0070          57830.281510000000000
DMX_0071                   -0.00256211911 0 0.00103048014
DMXR1_0071          57859.197820000000000
DMXR2_0071          57859.197840000000000
DMX_0072                   -0.00235027773 0 0.000695791758
DMXR1_0072          57892.107370000000000
DMXR2_0072          57893.103900000000000
DMX_0073                   -0.00260215963 0 0.000385193116
DMXR1_0073          57913.042480000000000
DMXR2_0073          57928.005030000000000
DMX_0074                   -0.00196600628 0 0.000331483842
DMXR1_0074          57929.701040000000000
DMXR2_0074          57934.988130000000000
DMX_0075                   -0.00382986753 0 0.000462951019
DMXR1_0075          57956.925870000000000
DMXR2_0075          57956.925890000000000
DMX_0076                   -0.00622648486 0 0.000566269633
DMXR1_0076          58032.177550000000000
DMXR2_0076          58032.229640000000000
DMX_0077                   -0.00213031702 0 0.000876964393
DMXR1_0077          58049.281360000000000
DMXR2_0077          58063.353260000000000
DMX_0078                    -0.0014495703 0 0.00120890143
DMXR1_0078          58080.130060000000000
DMXR2_0078          58094.167660000000000
DMX_0079                   -0.00130534641 0 0.000582776658
DMXR1_0079          58107.204210000000000
DMXR2_0079          58121.002450000000000
DMX_0080                   -0.00334275912 0 0.000415426635
DMXR1_0080          58133.927670000000000
DMXR2_0080          58148.146880000000000
DM                              119.89184
DM1                                   0.0
DMEPOCH             57000.000000000000000
JUMP            -apsr_1369_2048 1                  -3.3e-05 0 0.0
JUMP            -wbb_c_config 1                   3.8e-07 0 0.0
JUMP            -caspsr 1                 -1.31e-06 0 0.0
JUMP            -cpsr2_50cm 1                 -2.36e-06 0 0.0
JUMP            -apsr_732_1024 1                 -6.45e-05 0 0.0
JUMP            -cpsr2n_1405 1                  -1.8e-06 0 0.0
JUMP            -dfb3_J0437_56160_60000 1                   4.5e-07 0 0.0
JUMP            -cpsr2m_1341 1                 -1.72e-06 0 0.0
JUMP            -dfb3_J0437_55319_56160 1                   2.2e-07 0 0.0
JUMP            -pdfb1_post_2006 1                  -1.3e-07 0 0.0
JUMP            -pdfb2_1024_MHz 1                -5.435e-06 0 0.0
JUMP            -pdfb1_pre_2006 1                 -1.13e-06 0 0.0
JUMP            -pdfb2_256MHz_2048_ch 1                -1.435e-05 0 0.0
JUMP            -pdfb2_256MHz_1024_ch 1               -1.1395e-05 0 0.0
JUMP            -pdfb3_1024_MHz 1                  1.03e-06 0 0.0
JUMP            -pdfb3_1024_256_512 1                  2.45e-06 0 0.0
JUMP            -pdfb3_64MHz_1024ch 1                 1.494e-05 0 0.0
JUMP            -pdfb3_256MHz_2048ch 1                  8.32e-06 0 0.0
JUMP            -pdfb4_256MHz_1024ch 1                  5.05e-06 0 0.0
JUMP            -pdfb4.*_1024_[1,2]... 1                  2.23e-06 0 0.0
JUMP            -pdfb1_512_ch 1               -1.2281e-05 0 0.0
JUMP            -B 40CM               0.001157503 0 0.0
JUMP            -B 50CM                       0.0 0 0.0
JUMP            -pdfb4_56160_60000_cals 1                  4.25e-07 0 0.0
JUMP            -wbb256_1024_128_3p 1                  -6.2e-07 0 0.0
JUMP            -B 10CM                  6.03e-07 0 0.0
JUMP            -B 20CM                 3.504e-06 0 0.0
JUMP            -pdfb4_256MHz_2048ch 1                  9.22e-06 0 0.0
JUMP            -pdfb4_55319_56055_cals 1                  9.27e-07 0 0.0
JUMP            -pdfb4_56055_56110_cals 1                  3.82e-07 0 0.0
JUMP            -pdfb4_56110_56160_cals 1                  5.41e-07 0 0.0
NE_SW                                 0.0
SWM                                   0.0
PLANET_SHAPIRO                          N


==> anc/supplementary-materials/J1824-2452-frozen-dmx.par.refit <==
PSRJ           J1824-2452
RAJ             18:24:32.0077805         1  0.00002600656535634575   
DECJ           -24:52:10.88095           1  0.00661127885808097657   
F0             327.40555807335017083     1  0.00000000000179534162   
F1             -1.7353305319151049768e-13 1  6.1979638015574319652e-20
PEPOCH         56999.999784999999999       
POSEPOCH       56999.9998                  
DMEPOCH        57000                       
DM             119.89184                   
PMRA           0.40692247541632500243    1  0.17810492672930697267   
PMDEC          -12.251588304865097663    1  3.36272092741841088781   
PX             -0.70120879414401786041   1  0.62819096664650841966   
START          55803.819931199805243      
FINISH         58149.143952684180245      
TZRMJD         56974.608601508128256       
TZRFRQ         1302.3449709999999868    
TZRSITE        ncyobs   
TRES           6.377        
EPHVER         5                           
DMX_0001       0.0039668919899999999999     0.00035850410600000000   
DMX_0002       0.0030850648299999999999     0.00054163912000000000   
DMX_0003       0.00225551336                0.00029064732500000000   
DMX_0004       0.00371638278                0.00043564303700000000   
DMX_0005       0.00098534833100000000003    0.00033008390400000000   
DMX_0006       0.001305641                  0.00033959214800000000   
DMX_0007       0.00093398861100000000001    0.00041650692600000000   
DMX_0008       0.00149850758                0.00032923188600000000   
DMX_0009       0.00170562077                0.00047186618400000000   
DMX_0010       -0.00086567416300000000001    0.00020591732000000000   
DMX_0011       0.00061153137000000000001    0.00037138957200000000   
DMX_0012       -0.000101677342              0.00039715257900000000   
DMX_0013       0.00090368764100000000002    0.00038062883000000000   
DMX_0014       0.000841022243               0.00020704615800000000   
DMX_0015       0.0014760252400000000001     0.00025439235700000000   
DMX_0016       0.00172496161                0.00025998706000000000   
DMX_0017       0.00260564532                0.00058219599100000000   
DMX_0018       0.0030968315699999999999     0.00063768036900000000   
DMX_0019       0.0030477783800000000001     0.00056509009500000000   
DMX_0020       0.002265030272281862168   1  0.00100977237363672565   
DMX_0021       0.00345890878             1 
DMX_0022       0.0026433207500000000001     0.00026532662800000000   
DMX_0023       0.00273027678                0.00017281683500000000   
DMX_0024       0.0027737002599999999999     0.00016942995500000000   
DMX_0025       0.00194962568                0.00040248146100000000   
DMX_0026       0.0028139705                 0.00040994831500000000   
DMX_0027       0.00233555158                0.00084111271800000000   
DMX_0028       0.00128267343                0.00075143306500000000   
DMX_0029       0.0032831209399999999999     0.00055370398700000000   
DMX_0030       0.0039143879699999999999     0.00502149655000000000   
DMX_0031       0.0028775974199999999999     0.00032646935900000000   
DMX_0032       0.0062427900999999999999     0.00650553925000000000   
DMX_0033       0.0051135828499999999999     0.00053753868800000000   
DMX_0034       0.00457803609                0.00086488784400000000   
DMX_0035       0.0056856181699999999999     0.00049026908700000000   
DMX_0036       0.00516693844                0.00064660584000000000   
DMX_0037       0.00441501992                0.00041247176700000000   
DMX_0038       0.0054659350900000000001     0.00063008967300000000   
DMX_0039       0.00325460256                0.00092203863700000000   
DMX_0040       0.014903157                  0.01476601920000000000   
DMX_0041       0.00082445037499999999999    0.00044021483700000000   
DMX_0042       0.00129798675                0.00059823202500000000   
DMX_0043       0.00126196602                0.00049043094900000000   
DMX_0044       1.09338955e-06               0.00035550687500000000   
DMX_0045       -0.000143008679              0.00024917121200000000   
DMX_0046       6.2274260999999999997e-05    0.00068229356000000000   
DMX_0047       0.001199576                  0.00037667712300000000   
DMX_0048       0.0011574659399999999999     0.00025802430700000000   
DMX_0049       0.000175022204               0.00031062990100000000   
DMX_0050       -0.00098898832000000000002    0.00034926996100000000   
DMX_0051       -0.00119433508               0.00032380820100000000   
DMX_0052       -0.00101596854               0.00052463178700000000   
DMX_0053       -0.00022104180999999999999    0.00039143408500000000   
DMX_0054       -0.0012252120599999999999    0.00051692405500000000   
DMX_0055       0.00078475637500000000001    0.00049069075000000000   
DMX_0056       0.00032718321299999999999    0.00042481249100000000   
DMX_0057       0.0032323452899999999999     0.00029573184700000000   
DMX_0058       0.00295470375                0.00031364828900000000   
DMX_0059       -4.67662562e-05              0.00059091853300000000   
DMX_0060       -0.00067070572299999999999    0.00043967931700000000   
DMX_0061       -0.00073136999800000000001    0.00105255863000000000   
DMX_0062       -0.0023329052899999999999    0.00046021129600000000   
DMX_0063       -0.000172235092              0.00043228314700000000   
DMX_0064       -0.00076868626700000000001    0.00082366375300000000   
DMX_0065       0.0174815111                 0.01092318290000000000   
DMX_0066       -0.0041784267899999999999    0.01008622560000000000   
DMX_0067       -0.027793724399999999999     0.06083174020000000000   
DMX_0068       -0.00131192632               0.00050797328900000000   
DMX_0069       -0.00319865754               0.00020019081700000000   
DMX_0070       -0.00148459448               0.00076692400300000000   
DMX_0071       -0.00256211911               0.00103048014000000000   
DMX_0072       -0.0023502777300000000001    0.00069579175800000000   
DMX_0073       -0.0026021596300000000001    0.00038519311600000000   
DMX_0074       -0.0019660062799999999999    0.00033148384200000000   
DMX_0075       -0.0038298675300000000001    0.00046295101900000000   
DMX_0076       -0.0062264848599999999999    0.00056626963300000000   
DMX_0077       -0.00213031702               0.00087696439300000000   
DMX_0078       -0.0014495703                0.00120890143000000000   
DMX_0079       -0.00130534641               0.00058277665800000000   
DMX_0080       -0.0033427591199999999999    0.00041542663500000000   
DMXR1_0001     55804.81748                 
DMXR1_0002     55824.768619999999999       
DMXR1_0003     55849.68994                 
DMXR1_0004     55874.631869999999999       
DMXR1_0005     55896.573149999999998       
DMXR1_0006     55922.495159999999998       
DMXR1_0007     55955.404029999999999       
DMXR1_0008     55974.357500000000002       
DMXR1_0009     56008.26249                 
DMXR1_0010     56035.182970000000001       
DMXR1_0011     56057.136130000000001       
DMXR1_0012     56095.026109999999999       
DMXR1_0013     56110.97701                 
DMXR1_0014     56141.89864                 
DMXR1_0015     56181.779900000000001       
DMXR1_0016     56200.72298                 
DMXR1_0017     56225.660419999999998       
DMXR1_0018     56246.606780000000001       
DMXR1_0019     56262.560980000000001       
DMXR1_0020     56286.499890000000001       
DMXR1_0021     56311.430569999999999       
DMXR1_0022     56333.361609999999999       
DMXR1_0023     56349.318249999999999       
DMXR1_0024     56365.274139999999999       
DMXR1_0025     56390.20581                 
DMXR1_0026     56409.153880000000001       
DMXR1_0027     56433.092600000000001       
DMXR1_0028     56454.037330000000001       
DMXR1_0029     56481.964040000000001       
DMXR1_0030     56509.896660000000001       
DMXR1_0031     56541.803660000000001       
DMXR1_0032     56579.695720000000001       
DMXR1_0033     56602.624929999999999       
DMXR1_0034     56627.56025                 
DMXR1_0035     56645.5093                  
DMXR1_0036     56673.434370000000001       
DMXR1_0037     56720.31061                 
DMXR1_0038     56754.200389999999999       
DMXR1_0039     56785.130400000000002       
DMXR1_0040     56810.076840000000001       
DMXR1_0041     56836.996200000000002       
DMXR1_0042     56853.943999999999999       
DMXR1_0043     56881.863869999999999       
DMXR1_0044     56909.79205                 
DMXR1_0045     56925.752610000000001       
DMXR1_0046     56947.68892                 
DMXR1_0047     56973.611339999999998       
DMXR1_0048     57014.504460000000002       
DMXR1_0049     57036.455089999999998       
DMXR1_0050     57053.395060000000001       
DMXR1_0051     57084.330169999999999       
DMXR1_0052     57122.21828                 
DMXR1_0053     57142.150110000000002       
DMXR1_0054     57227.91666                 
DMXR1_0055     57250.858309999999999       
DMXR1_0056     57324.64357                 
DMXR1_0057     57366.53623                 
DMXR1_0058     57382.491530000000001       
DMXR1_0059     57412.41348                 
DMXR1_0060     57442.332419999999999       
DMXR1_0061     57459.291129999999999       
DMXR1_0062     57480.235029999999998       
DMXR1_0063     57502.169460000000001       
DMXR1_0064     57524.110800000000001       
DMXR1_0065     57553.033609999999999       
DMXR1_0066     57578.950399999999998       
DMXR1_0067     57621.840430000000001       
DMXR1_0068     57768.4435                  
DMXR1_0069     57810.32705                 
DMXR1_0070     57830.281490000000002       
DMXR1_0071     57859.19782                 
DMXR1_0072     57892.10737                 
DMXR1_0073     57913.042480000000001       
DMXR1_0074     57929.701039999999999       
DMXR1_0075     57956.92587                 
DMXR1_0076     58032.17755                 
DMXR1_0077     58049.281359999999999       
DMXR1_0078     58080.13006                 
DMXR1_0079     58107.20421                 
DMXR1_0080     58133.927669999999999       
DMXR2_0001     55818.771339999999999       
DMXR2_0002     55830.75264                 
DMXR2_0003     55863.652899999999999       
DMXR2_0004     55874.631889999999999       
DMXR2_0005     55897.568909999999999       
DMXR2_0006     55927.486910000000002       
DMXR2_0007     55955.404050000000002       
DMXR2_0008     55982.327919999999999       
DMXR2_0009     56008.262509999999999       
DMXR2_0010     56041.17258                 
DMXR2_0011     56069.087240000000001       
DMXR2_0012     56095.026129999999998       
DMXR2_0013     56110.977029999999999       
DMXR2_0014     56153.862189999999998       
DMXR2_0015     56195.740089999999999       
DMXR2_0016     56213.688659999999999       
DMXR2_0017     56238.62106                 
DMXR2_0018     56249.59141                 
DMXR2_0019     56262.561                   
DMXR2_0020     56290.49746                 
DMXR2_0021     56311.430589999999999       
DMXR2_0022     56344.334900000000001       
DMXR2_0023     56362.280809999999999       
DMXR2_0024     56372.254709999999999       
DMXR2_0025     56390.205829999999999       
DMXR2_0026     56419.148499999999999       
DMXR2_0027     56433.09262                 
DMXR2_0028     56454.03735                 
DMXR2_0029     56481.96406                 
DMXR2_0030     56510.888649999999998       
DMXR2_0031     56554.755210000000002       
DMXR2_0032     56579.695740000000001       
DMXR2_0033     56607.613250000000001       
DMXR2_0034     56627.560269999999999       
DMXR2_0035     56647.50544                 
DMXR2_0036     56673.43439                 
DMXR2_0037     56720.31063                 
DMXR2_0038     56764.19125                 
DMXR2_0039     56785.130420000000001       
DMXR2_0040     56810.07686                 
DMXR2_0041     56836.996220000000001       
DMXR2_0042     56853.944019999999998       
DMXR2_0043     56891.85013                 
DMXR2_0044     56916.78398                 
DMXR2_0045     56940.71022                 
DMXR2_0046     56961.645810000000001       
DMXR2_0047     56974.608619999999998       
DMXR2_0048     57024.476109999999998       
DMXR2_0049     57047.412220000000001       
DMXR2_0050     57059.37574                 
DMXR2_0051     57096.2789                  
DMXR2_0052     57122.218299999999999       
DMXR2_0053     57151.1233                  
DMXR2_0054     57227.916679999999999       
DMXR2_0055     57250.858329999999999       
DMXR2_0056     57334.628990000000002       
DMXR2_0057     57381.49399                 
DMXR2_0058     57385.479610000000001       
DMXR2_0059     57423.38955                 
DMXR2_0060     57443.326339999999998       
DMXR2_0061     57459.291149999999998       
DMXR2_0062     57495.185400000000001       
DMXR2_0063     57517.13064                 
DMXR2_0064     57530.086790000000001       
DMXR2_0065     57563.001570000000001       
DMXR2_0066     57593.910350000000001       
DMXR2_0067     57621.840450000000001       
DMXR2_0068     57774.418279999999999       
DMXR2_0069     57819.308630000000001       
DMXR2_0070     57830.281510000000001       
DMXR2_0071     57859.197839999999999       
DMXR2_0072     57893.103899999999999       
DMXR2_0073     57928.005030000000001       
DMXR2_0074     57934.988130000000002       
DMXR2_0075     57956.925889999999999       
DMXR2_0076     58032.22964                 
DMXR2_0077     58063.353259999999999       
DMXR2_0078     58094.167660000000001       
DMXR2_0079     58121.00245                 
DMXR2_0080     58148.146879999999999       
CLK            TT(BIPM2015)
MODE 1
UNITS          TDB
TIMEEPH        FB90
DILATEFREQ     N
PLANET_SHAPIRO N
T2CMETHOD      TEMPO
NE_SW          0.000
CORRECT_TROPOSPHERE  N
EPHEM          DE430
NITS           1
NTOA           633
CHI2R          275.3742 624
JUMP -apsr_1369_2048 1 -3.3e-05 0
JUMP -apsr_732_1024 1 -6.45e-05 0
JUMP -cpsr2_50cm 1 -2.36e-06 0
JUMP -cpsr2m_1341 1 -1.72e-06 0
JUMP -cpsr2n_1405 1 -1.8e-06 0
JUMP -dfb3_J0437_55319_56160 1 2.2e-07 0
JUMP -dfb3_J0437_56160_60000 1 4.5e-07 0
JUMP -pdfb1_512_ch 1 -1.2281e-05 0
JUMP -pdfb1_post_2006 1 -1.3e-07 0
JUMP -pdfb1_pre_2006 1 -1.13e-06 0
JUMP -pdfb2_1024_MHz 1 -5.435e-06 0
JUMP -pdfb2_256MHz_1024_ch 1 -1.1395e-05 0
JUMP -pdfb2_256MHz_2048_ch 1 -1.435e-05 0
JUMP -pdfb3_1024_256_512 1 2.45e-06 0
JUMP -pdfb3_1024_MHz 1 1.03e-06 0
JUMP -pdfb3_256MHz_2048ch 1 8.32e-06 0
JUMP -pdfb3_64MHz_1024ch 1 1.494e-05 0
JUMP -pdfb4.*_1024_[1,2]... 1 2.23e-06 0
JUMP -pdfb4_256MHz_1024ch 1 5.05e-06 0
JUMP -pdfb4_256MHz_2048ch 1 9.22e-06 0
JUMP -pdfb4_55319_56055_cals 1 9.27e-07 0
JUMP -pdfb4_56055_56110_cals 1 3.82e-07 0
JUMP -pdfb4_56110_56160_cals 1 5.41e-07 0
JUMP -pdfb4_56160_60000_cals 1 4.25e-07 0
JUMP -wbb256_1024_128_3p 1 -6.2e-07 0
JUMP -B 10CM 6.03e-07 0
JUMP -B 20CM 3.504e-06 0
JUMP -B 40CM 0.001157503 0
JUMP -B 50CM 0 0
JUMP -caspsr 1 -1.31e-06 0
JUMP -wbb_c_config 1 3.8e-07 0
JUMP -t NICER 0 1


==> anc/supplementary-materials/J1824-2452-frozen-dmx.tim.nicer <==
FORMAT 1
pint 0.000000 57929.8256896387200463 7.830 spacecraft  -name nicer -mjdTT 57929.8264904 -format Tempo2 -tely -3699.80356277 -telx -2798.09321151 -telz -4953.54365707 -nsrc 96.98 -obsid 70010102 -t NICER -vy -2.33024423 -vx 6.96096766 -dphi 0.72316 -nbkg 1618.02 -vz -2.18794377 -exposure 1449.0
pint 0.000000 57933.6916703655088657 6.087 spacecraft  -name nicer -mjdTT 57933.6924711 -format Tempo2 -tely -4606.93937443 -telx 722.43667669 -telz -4928.36580162 -nsrc 203.35 -obsid 70010103 -t NICER -vy -1.27599986 -vx 7.21021613 -dphi 0.72404 -nbkg 3392.65 -vz 2.25454265 -exposure 4050.0
pint 0.000000 57934.7181945448259722 8.417 spacecraft  -name nicer -mjdTT 57934.7189953 -format Tempo2 -tely -4152.54839715 -telx -1110.16106078 -telz -5250.79739307 -nsrc 83.98 -obsid 70010104 -t NICER -vy -3.04717806 -vx 6.96405341 -dphi 0.71735 -nbkg 1401.02 -vz 0.94230156 -exposure 1951.0
pint 0.000000 57937.8664330504980903 6.897 spacecraft  -name nicer -mjdTT 57937.8672338 -format Tempo2 -tely -2508.25697112 -telx -3432.81907208 -telz -5291.03364431 -nsrc 150.2 -obsid 70010107 -t NICER -vy -5.71054538 -vx 5.06914797 -dphi 0.72193 -nbkg 2505.8 -vz -0.57676811 -exposure 2873.0
pint 0.000000 57938.5049410939002777 5.144 spacecraft  -name nicer -mjdTT 57938.5057418 -format Tempo2 -tely 168.98370549 -telx -5019.2194097 -telz -4567.78243894 -nsrc 522.75 -obsid 70010108 -t NICER -vy -6.52590269 -vx 2.57633122 -dphi 0.72179 -nbkg 8721.25 -vz -3.06934402 -exposure 8485.5
pint 0.000000 57939.5381026543500230 4.357 spacecraft  -name nicer -mjdTT 57939.5389034 -format Tempo2 -tely -1878.52090768 -telx -3829.33230448 -telz -5280.20727245 -nsrc 610.06 -obsid 70010109 -t NICER -vy -6.42611773 -vx 4.10706226 -dphi 0.72195 -nbkg 10177.94 -vz -0.68771153 -exposure 9546.55
pint 0.000000 57940.3760779697377546 5.725 spacecraft  -name nicer -mjdTT 57940.3768787 -format Tempo2 -tely -2742.56562268 -telx -3240.42796024 -telz -5295.86372014 -nsrc 188.88 -obsid 70010110 -t NICER -vy -6.21831431 -vx 4.44016513 -dphi 0.72113 -nbkg 3151.12 -vz 0.50871273 -exposure 4055.5
pint 0.000000 57943.7199018468586342 7.226 spacecraft  -name nicer -mjdTT 57943.7207026 -format Tempo2 -tely -1781.63722452 -telx -3863.51721901 -telz -5289.27902882 -nsrc 328.16 -obsid 70010111 -t NICER -vy -7.20457949 -vx 2.52557577 -dphi 0.71777 -nbkg 5474.84 -vz 0.58764631 -exposure 2423.5
pint 0.000000 57944.4284571699892825 4.526 spacecraft  -name nicer -mjdTT 57944.4292579 -format Tempo2 -tely -2314.47333093 -telx -3715.17589916 -telz -5187.73893619 -nsrc 545.03 -obsid 70010112 -t NICER -vy -7.08360222 -vx 2.60039758 -dphi 0.72302 -nbkg 9092.97 -vz 1.30394201 -exposure 6247.0
pint 0.000000 57945.2024084071628357 12.948 spacecraft  -name nicer -mjdTT 57945.2032092 -format Tempo2 -tely -3457.09968275 -telx -3338.50554459 -telz -4791.89750968 -nsrc 55.02 -obsid 70010113 -t NICER -vy -6.53022707 -vx 3.04815408 -dphi 0.72513 -nbkg 917.98 -vz 2.59525071 -exposure 839.5
pint 0.000000 57946.4926314800058333 12.666 spacecraft  -name nicer -mjdTT 57946.4934322 -format Tempo2 -tely -5220.75161736 -telx -2585.4107835 -telz -3477.65380538 -nsrc 70.4 -obsid 70010114 -t NICER -vy -4.88584252 -vx 3.77460606 -dphi 0.7186 -nbkg 1174.6 -vz 4.5412225 -exposure 1087.5
pint 0.000000 57947.4483483150673032 7.449 spacecraft  -name nicer -mjdTT 57947.4491491 -format Tempo2 -tely 212.86546802 -telx -4218.63207992 -telz -5314.96685662 -nsrc 148.33 -obsid 70010115 -t NICER -vy -7.64654196 -vx -0.37596537 -dphi 0.72485 -nbkg 2474.67 -vz -0.00310498 -exposure 3083.5
pint 0.000000 57948.2841731709828472 8.803 spacecraft  -name nicer -mjdTT 57948.2849739 -format Tempo2 -tely 574.61965431 -telx -4185.43581617 -telz -5314.89853678 -nsrc 72.84 -obsid 70010116 -t NICER -vy -7.59341769 -vx -0.9702449 -dphi 0.72408 -nbkg 1215.16 -vz -0.05240471 -exposure 1213.5
pint 0.000000 57950.0932310523096412 14.395 spacecraft  -name nicer -mjdTT 57950.0940318 -format Tempo2 -tely -4047.64380929 -telx -4112.41391553 -telz -3570.53639715 -nsrc 35.29 -obsid 70010118 -t NICER -vy -5.91925487 -vx 1.97525521 -dphi 0.71853 -nbkg 588.71 -vz 4.4483661 -exposure 776.0
pint 0.000000 57952.7311008732354630 15.773 spacecraft  -name nicer -mjdTT 57952.7319016 -format Tempo2 -tely -3806.68859946 -telx -4791.35769319 -telz -2931.12267577 -nsrc 65.32 -obsid 1070010102 -t NICER -vy -5.62450021 -vx 1.41422683 -dphi 0.72689 -nbkg 1089.68 -vz 5.01132229 -exposure 1230.0
pint 0.000000 57953.3732466011434954 6.289 spacecraft  -name nicer -mjdTT 57953.3740473 -format Tempo2 -tely -3102.67050711 -telx -5060.26812976 -telz -3289.04270786 -nsrc 130.74 -obsid 1070010103 -t NICER -vy -6.00557258 -vx 0.62486894 -dphi 0.72302 -nbkg 2181.26 -vz 4.71891002 -exposure 3259.0
pint 0.000000 57954.7324967390046181 10.226 spacecraft  -name nicer -mjdTT 57954.7332975 -format Tempo2 -tely -5693.3610579 -telx -3512.13387228 -telz 1097.03388685 -nsrc 83.47 -obsid 1070010104 -t NICER -vy -1.70731516 -vx 4.62454579 -dphi 0.72148 -nbkg 1392.53 -vz 5.88081593 -exposure 2040.0
pint 0.000000 57955.8209318912608333 10.954 spacecraft  -name nicer -mjdTT 57955.8217326 -format Tempo2 -tely -3964.70422805 -telx -5349.68377113 -telz -1293.38375808 -nsrc 67.75 -obsid 1070010105 -t NICER -vy -4.56807487 -vx 1.98821832 -dphi 0.71908 -nbkg 1130.25 -vz 5.82999204 -exposure 1156.0
pint 0.000000 57956.3378830621642477 6.704 spacecraft  -name nicer -mjdTT 57956.3386838 -format Tempo2 -tely -4624.85594357 -telx -4959.41578826 -telz 25.007258 -nsrc 212.12 -obsid 1070010106 -t NICER -vy -3.46333203 -vx 3.27419917 -dphi 0.72337 -nbkg 3538.88 -vz 6.01112289 -exposure 3719.0
pint 0.000000 57957.6326251057525115 13.730 spacecraft  -name nicer -mjdTT 57957.6334258 -format Tempo2 -tely -5187.73122294 -telx -1645.74001357 -telz 4032.55843078 -nsrc 63.28 -obsid 1070010107 -t NICER -vy 0.97100436 -vx 6.53695113 -dphi 0.72056 -nbkg 1055.72 -vz 3.90441307 -exposure 1239.0
pint 0.000000 57972.8899293900850230 21.191 spacecraft  -name nicer -mjdTT 57972.8907301 -format Tempo2 -tely -5289.67375974 -telx 3592.25092391 -telz 2245.74815301 -nsrc 9.73 -obsid 1070010108 -t NICER -vy 1.23660949 -vx 5.25270076 -dphi 0.72183 -nbkg 162.27 -vz -5.45721816 -exposure 301.0
pint 0.000000 57973.4626626823148958 10.480 spacecraft  -name nicer -mjdTT 57973.4634634 -format Tempo2 -tely -5039.28587256 -telx 207.59016281 -telz 4520.29156906 -nsrc 68.37 -obsid 1070010109 -t NICER -vy -2.57850525 -vx 6.50070503 -dphi 0.72352 -nbkg 1140.63 -vz -3.16395062 -exposure 2008.0
pint 0.000000 57974.4316407693393750 7.931 spacecraft  -name nicer -mjdTT 57974.4324415 -format Tempo2 -tely -5731.75179124 -telx 2179.77600674 -telz 2882.51295424 -nsrc 102.02 -obsid 1070010110 -t NICER -vy -0.36542482 -vx 5.76017531 -dphi 0.7179 -nbkg 1701.98 -vz -5.05914889 -exposure 2789.0
pint 0.000000 57975.8397033084919444 8.997 spacecraft  -name nicer -mjdTT 57975.8405041 -format Tempo2 -tely -4199.47767149 -telx -1836.74281476 -telz 4986.02991436 -nsrc 60.23 -obsid 1070010111 -t NICER -vy -4.8975315 -vx 5.52947332 -dphi 0.7257 -nbkg 1004.77 -vz -2.08485561 -exposure 1584.0
pint 0.000000 57976.4903133691588658 6.314 spacecraft  -name nicer -mjdTT 57976.4911141 -format Tempo2 -tely -6119.54150783 -telx 1610.33156669 -telz 2426.55993636 -nsrc 141.21 -obsid 1070010112 -t NICER -vy -0.70174949 -vx 5.44850264 -dphi 0.72302 -nbkg 2355.79 -vz -5.35917079 -exposure 3747.0
pint 0.000000 57977.5127572247130208 9.162 spacecraft  -name nicer -mjdTT 57977.513558 -format Tempo2 -tely -4449.97728431 -telx -1911.62872167 -telz 4735.03100228 -nsrc 88.56 -obsid 1070010113 -t NICER -vy -5.08839836 -vx 5.05193456 -dphi 0.72443 -nbkg 1477.44 -vz -2.73697086 -exposure 2221.0
pint 0.000000 57978.3485123515188078 8.386 spacecraft  -name nicer -mjdTT 57978.3493131 -format Tempo2 -tely -4221.15158311 -telx -2296.11279315 -telz 4773.59692538 -nsrc 112.53 -obsid 1070010114 -t NICER -vy -5.51959563 -vx 4.62779955 -dphi 0.71985 -nbkg 1877.47 -vz -2.64986867 -exposure 2959.83
pint 0.000000 57979.9574969897764698 8.300 spacecraft  -name nicer -mjdTT 57979.9582977 -format Tempo2 -tely -4583.51221062 -telx -2356.8171017 -telz 4395.64705998 -nsrc 74.31 -obsid 1070010115 -t NICER -vy -5.43243484 -vx 4.2325065 -dphi 0.7195 -nbkg 1239.69 -vz -3.38837801 -exposure 2024.0
pint 0.000000 57980.2862636920316551 11.338 spacecraft  -name nicer -mjdTT 57980.2870644 -format Tempo2 -tely -6620.37113487 -telx 465.29333093 -telz 1380.02943548 -nsrc 69.39 -obsid 1070010116 -t NICER -vy -0.87603502 -vx 4.92590473 -dphi 0.72204 -nbkg 1157.61 -vz -5.81854387 -exposure 1778.0
pint 0.000000 57981.8912989282379051 7.670 spacecraft  -name nicer -mjdTT 57981.8920997 -format Tempo2 -tely -6092.79199389 -telx -1462.19519507 -telz 2580.85257603 -nsrc 85.84 -obsid 1070010117 -t NICER -vy -3.31747795 -vx 4.48888779 -dphi 0.72478 -nbkg 1432.16 -vz -5.26800942 -exposure 2302.0
pint 0.000000 57982.5306429404475925 9.622 spacecraft  -name nicer -mjdTT 57982.5314437 -format Tempo2 -tely -4515.9107315 -telx -3017.55756601 -telz 4049.38566252 -nsrc 102.3 -obsid 1070010118 -t NICER -vy -5.71950006 -vx 3.30861782 -dphi 0.72148 -nbkg 1706.7 -vz -3.9041315 -exposure 1167.0
pint 0.000000 57984.1392019272787847 13.356 spacecraft  -name nicer -mjdTT 57984.1400027 -format Tempo2 -tely -4579.83111301 -telx -3376.14954051 -telz 3678.3568657 -nsrc 46.82 -obsid 1070010120 -t NICER -vy -5.62761117 -vx 2.88276438 -dphi 0.73007 -nbkg 781.18 -vz -4.35012661 -exposure 755.0
pint 0.000000 57985.4273027105004051 27.578 spacecraft  -name nicer -mjdTT 57985.4281035 -format Tempo2 -tely -5148.83750952 -telx -3383.87677686 -telz 2821.37215201 -nsrc 11.42 -obsid 1070010121 -t NICER -vy -4.83112563 -vx 3.07900093 -dphi 0.72211 -nbkg 190.58 -vz -5.10701779 -exposure 224.0
pint 0.000000 57986.6484184764289121 12.561 spacecraft  -name nicer -mjdTT 57986.6492192 -format Tempo2 -tely -4491.20714909 -telx -4034.51932689 -telz 3076.64643978 -nsrc 22.73 -obsid 1070010122 -t NICER -vy -5.4327408 -vx 2.29037903 -dphi 0.72218 -nbkg 379.27 -vz -4.91379599 -exposure 574.0
pint 0.000000 57987.6170081827346527 10.389 spacecraft  -name nicer -mjdTT 57987.6178089 -format Tempo2 -tely -5739.31921574 -telx -3420.82063277 -telz 1142.86950967 -nsrc 39.02 -obsid 1070010123 -t NICER -vy -3.33899652 -vx 3.62151529 -dphi 0.71458 -nbkg 650.98 -vz -5.88451208 -exposure 539.0
pint 0.000000 57988.9650946918105209 16.734 spacecraft  -name nicer -mjdTT 57988.9658954 -format Tempo2 -tely -4468.36094049 -telx -4581.59126314 -telz 2230.39928415 -nsrc 71.99 -obsid 1070010124 -t NICER -vy -4.93877111 -vx 2.144442 -dphi 0.72169 -nbkg 1201.01 -vz -5.46887119 -exposure 1013.0
pint 0.000000 57989.4886150096778820 4.381 spacecraft  -name nicer -mjdTT 57989.4894158 -format Tempo2 -tely -6133.09604555 -telx -1677.30200254 -telz -2361.6501842 -nsrc 559.34 -obsid 1070010125 -t NICER -vy 0.59142923 -vx 5.4139305 -dphi 0.7195 -nbkg 9331.66 -vz -5.39827742 -exposure 9130.0
pint 0.000000 57990.5227854709606482 3.351 spacecraft  -name nicer -mjdTT 57990.5235862 -format Tempo2 -tely -5108.68321276 -telx 497.39197383 -telz -4437.49216933 -nsrc 717.68 -obsid 1070010126 -t NICER -vy 3.46555166 -vx 5.96845442 -dphi 0.72186 -nbkg 11973.32 -vz -3.32818922 -exposure 13446.5
pint 0.000000 57991.4762325790269791 3.106 spacecraft  -name nicer -mjdTT 57991.4770333 -format Tempo2 -tely -4731.15443124 -telx -4830.12248663 -telz 498.76035512 -nsrc 705.01 -obsid 1070010127 -t NICER -vy -3.71829009 -vx 3.0137857 -dphi 0.72246 -nbkg 11761.99 -vz -5.99722566 -exposure 16282.14
pint 0.000000 57992.5036532827173495 3.161 spacecraft  -name nicer -mjdTT 57992.504454 -format Tempo2 -tely -3759.14155265 -telx -5508.46537788 -telz 1221.12850262 -nsrc 820.26 -obsid 1070010128 -t NICER -vy -4.59948964 -vx 1.83245862 -dphi 0.72279 -nbkg 13684.74 -vz -5.86173857 -exposure 15426.0
pint 0.000000 57993.4117313751511921 3.455 spacecraft  -name nicer -mjdTT 57993.4125321 -format Tempo2 -tely -5283.8883075 -telx -3301.74998652 -telz -2682.17458857 -nsrc 765.52 -obsid 1070010129 -t NICER -vy -0.84640628 -vx 5.57040283 -dphi 0.72441 -nbkg 12771.48 -vz -5.20031329 -exposure 12109.92
pint 0.000000 58001.9006465804034953 5.952 spacecraft  -name nicer -mjdTT 58001.9014473 -format Tempo2 -tely -1870.89077986 -telx -5843.75914474 -telz -2893.34076734 -nsrc 253.91 -obsid 1070010130 -t NICER -vy -4.284678 -vx 3.86744419 -dphi 0.72415 -nbkg 4236.09 -vz -5.04573946 -exposure 5087.0
pint 0.000000 58002.8660257719313542 3.997 spacecraft  -name nicer -mjdTT 58002.8668265 -format Tempo2 -tely -1695.3571194 -telx -5713.89926333 -telz -3240.46573485 -nsrc 415.42 -obsid 1070010131 -t NICER -vy -4.45561777 -vx 4.02331288 -dphi 0.72339 -nbkg 6930.58 -vz -4.76698772 -exposure 9858.0
pint 0.000000 58003.2538845214232060 7.864 spacecraft  -name nicer -mjdTT 58003.2546853 -format Tempo2 -tely -2275.67906521 -telx -4976.67178575 -telz -4009.96623768 -nsrc 282.18 -obsid 1070010132 -t NICER -vy -4.16278003 -vx 5.08231285 -dphi 0.7219 -nbkg 4707.82 -vz -3.94729897 -exposure 2566.5
pint 0.000000 58004.8124662735715162 7.332 spacecraft  -name nicer -mjdTT 58004.813267 -format Tempo2 -tely -4370.14089334 -telx 3553.15944973 -telz -3784.29677097 -nsrc 494.36 -obsid 1070010133 -t NICER -vy 1.41650282 -vx 6.23749917 -dphi 0.72302 -nbkg 8247.64 -vz 4.22023036 -exposure 3560.0
pint 0.000000 58005.7026240914683797 6.566 spacecraft  -name nicer -mjdTT 58005.7034248 -format Tempo2 -tely -3259.36226744 -telx -2880.61728313 -telz -5206.72743612 -nsrc 352.93 -obsid 1070010134 -t NICER -vy -3.83077466 -vx 6.52289154 -dphi 0.72081 -nbkg 5888.07 -vz -1.21177254 -exposure 5482.5
pint 0.000000 58006.7500088285537962 7.701 spacecraft  -name nicer -mjdTT 58006.7508096 -format Tempo2 -tely -3072.97901661 -telx 6044.26132938 -telz 210.54189872 -nsrc 146.35 -obsid 1070010135 -t NICER -vy 4.33285996 -vx 1.98926379 -dphi 0.7271 -nbkg 2441.65 -vz 6.00595763 -exposure 2451.0
pint 0.000000 58007.6967310966863888 7.652 spacecraft  -name nicer -mjdTT 58007.6975318 -format Tempo2 -tely -3040.11121062 -telx -2998.14241971 -telz -5272.69068182 -nsrc 96.47 -obsid 1070010136 -t NICER -vy -4.64969976 -vx 6.04135293 -dphi 0.72439 -nbkg 1609.53 -vz -0.75469105 -exposure 1538.0
pint 0.000000 58008.6166482933669328 14.195 spacecraft  -name nicer -mjdTT 58008.617449 -format Tempo2 -tely -3281.21630681 -telx 5812.85957855 -telz 1204.02861569 -nsrc 85.67 -obsid 1070010137 -t NICER -vy 4.73668875 -vx 1.45588152 -dphi 0.71361 -nbkg 1429.33 -vz 5.85339545 -exposure 544.5
pint 0.000000 58009.7659382486632291 7.723 spacecraft  -name nicer -mjdTT 58009.766739 -format Tempo2 -tely -5578.35427095 -telx 2617.57543461 -telz -2838.75392648 -nsrc 171.35 -obsid 1070010138 -t NICER -vy 0.11099761 -vx 5.74123551 -dphi 0.72369 -nbkg 2858.65 -vz 5.07844722 -exposure 2476.5
pint 0.000000 58010.9137039742506481 11.588 spacecraft  -name nicer -mjdTT 58010.9145047 -format Tempo2 -tely -3098.29505529 -telx -2885.45882966 -telz -5301.34733915 -nsrc 88.67 -obsid 1070010139 -t NICER -vy -5.57137886 -vx 5.24267387 -dphi 0.71173 -nbkg 1479.33 -vz 0.40317896 -exposure 983.0
pint 0.000000 58021.4662586323727199 8.606 spacecraft  -name nicer -mjdTT 58021.4670594 -format Tempo2 -tely -4228.16859874 -telx -3848.67871143 -telz -3650.59860595 -nsrc 90.88 -obsid 1070010144 -t NICER -vy -5.864494 -vx 2.31022765 -dphi 0.71749 -nbkg 1516.12 -vz 4.36221139 -exposure 1820.5
pint 0.000000 58025.9649201430388542 10.517 spacecraft  -name nicer -mjdTT 58025.9657209 -format Tempo2 -tely -1029.22449147 -telx -4998.94085096 -telz -4470.41167836 -nsrc 119.49 -obsid 1070010146 -t NICER -vy -6.7769936 -vx -1.5032278 -dphi 0.71777 -nbkg 1993.51 -vz 3.24509101 -exposure 2160.0
pint 0.000000 58026.3557480576057754 4.347 spacecraft  -name nicer -mjdTT 58026.3565488 -format Tempo2 -tely -3546.27057819 -telx -5162.36385165 -telz -2605.27265349 -nsrc 421.86 -obsid 1070010147 -t NICER -vy -5.48566535 -vx 1.13040756 -dphi 0.72257 -nbkg 7038.14 -vz 5.23647462 -exposure 8138.5
pint 0.000000 58027.4464621215628241 4.317 spacecraft  -name nicer -mjdTT 58027.4472629 -format Tempo2 -tely -1762.93976661 -telx -5443.38874147 -telz -3644.79230287 -nsrc 441.94 -obsid 1070010148 -t NICER -vy -6.23145388 -vx -0.90439506 -dphi 0.72489 -nbkg 7373.06 -vz 4.37115699 -exposure 7352.0
pint 0.000000 58028.1540039228746759 8.518 spacecraft  -name nicer -mjdTT 58028.1548047 -format Tempo2 -tely -1519.2218414 -telx -5560.28070948 -telz -3577.38873395 -nsrc 106.37 -obsid 1070010149 -t NICER -vy -6.13467441 -vx -1.17801033 -dphi 0.72401 -nbkg 1774.63 -vz 4.4424385 -exposure 2305.0
pint 0.000000 58046.8512281931406599 18.240 spacecraft  -name nicer -mjdTT 58046.8520289 -format Tempo2 -tely -500.38048572 -telx 5122.69425515 -telz -4428.50575397 -nsrc 15.04 -obsid 1070010150 -t NICER -vy 6.50963592 -vx -2.25307809 -dphi 0.71978 -nbkg 250.96 -vz -3.3426805 -exposure 339.0
pint 0.000000 58061.1258271377242245 12.111 spacecraft  -name nicer -mjdTT 58061.1266279 -format Tempo2 -tely -4806.98887246 -telx 1432.84674955 -telz -4576.35372848 -nsrc 58.36 -obsid 1070010152 -t NICER -vy 4.52632739 -vx 5.35100156 -dphi 0.72605 -nbkg 973.64 -vz -3.08283427 -exposure 1372.0
pint 0.000000 58062.7189830532051967 14.205 spacecraft  -name nicer -mjdTT 58062.7197838 -format Tempo2 -tely -4053.90970257 -telx -5063.77794137 -telz 1973.80880643 -nsrc 53.33 -obsid 1070010153 -t NICER -vy -4.94718348 -vx 1.76670492 -dphi 0.72633 -nbkg 889.67 -vz -5.59094176 -exposure 1835.0
pint 0.000000 58063.7486416014395140 5.388 spacecraft  -name nicer -mjdTT 58063.7494423 -format Tempo2 -tely -3918.26586793 -telx -5300.77894362 -telz 1590.40126436 -nsrc 247.86 -obsid 1070010154 -t NICER -vy -4.76099599 -vx 1.78165057 -dphi 0.7225 -nbkg 4135.14 -vz -5.74519844 -exposure 6648.0
pint 0.000000 58064.5208699080460417 4.806 spacecraft  -name nicer -mjdTT 58064.5216706 -format Tempo2 -tely -3788.11768099 -telx -5470.92657986 -telz 1304.95699756 -nsrc 510.25 -obsid 1070010155 -t NICER -vy -4.6385124 -vx 1.80654937 -dphi 0.72084 -nbkg 8512.75 -vz -5.83681197 -exposure 8608.26
pint 0.000000 58065.4862104942093287 3.984 spacecraft  -name nicer -mjdTT 58065.4870112 -format Tempo2 -tely -3626.29410954 -telx -5657.82796767 -telz 910.57750819 -nsrc 843.16 -obsid 1070010156 -t NICER -vy -4.47641591 -vx 1.90213163 -dphi 0.72137 -nbkg 14066.84 -vz -5.93178206 -exposure 10764.55
pint 0.000000 58066.5159212070653240 8.252 spacecraft  -name nicer -mjdTT 58066.5167219 -format Tempo2 -tely -3436.21711823 -telx -5828.37328987 -telz 470.89563647 -nsrc 190.01 -obsid 1070010157 -t NICER -vy -4.32048553 -vx 2.05109351 -dphi 0.72401 -nbkg 3169.99 -vz -5.9965766 -exposure 2716.0
pint 0.000000 58067.5456573275451504 4.170 spacecraft  -name nicer -mjdTT 58067.5464581 -format Tempo2 -tely -3233.966287 -telx -5962.32658086 -telz 10.6703255 -nsrc 525.63 -obsid 1070010158 -t NICER -vy -4.18661699 -vx 2.2489243 -dphi 0.72258 -nbkg 8769.37 -vz -6.01964812 -exposure 10538.52
pint 0.000000 58068.5110456226720370 3.962 spacecraft  -name nicer -mjdTT 58068.5118464 -format Tempo2 -tely -3032.46009243 -telx -6052.62221842 -telz -429.28533056 -nsrc 439.39 -obsid 1070010159 -t NICER -vy -4.09162098 -vx 2.46503739 -dphi 0.7213 -nbkg 7330.61 -vz -5.99957667 -exposure 11638.53
pint 0.000000 58069.4121138298606365 4.954 spacecraft  -name nicer -mjdTT 58069.4129146 -format Tempo2 -tely -2848.96074794 -telx -6096.16415431 -telz -860.0475269 -nsrc 274.15 -obsid 1070010160 -t NICER -vy -4.02354355 -vx 2.70837734 -dphi 0.72299 -nbkg 4573.85 -vz -5.93966824 -exposure 7905.01
pint 0.000000 58162.6161262018931251 9.586 spacecraft  -name nicer -mjdTT 58162.6169269 -format Tempo2 -tely -6450.22020809 -telx 1593.778847 -telz 1358.72428946 -nsrc 57.74 -obsid 1070010161 -t NICER -vy 2.32999358 -vx 4.43859474 -dphi 0.71742 -nbkg 963.26 -vz 5.80573126 -exposure 2023.5
pint 0.000000 58163.5134270695374652 3.712 spacecraft  -name nicer -mjdTT 58163.5142278 -format Tempo2 -tely -6781.20635967 -telx -118.60532008 -telz -156.30162499 -nsrc 352.65 -obsid 1070010162 -t NICER -vy -0.21297853 -vx 4.76566682 -dphi 0.71726 -nbkg 5883.35 -vz 6.00377618 -exposure 12574.0
pint 0.000000 58164.2848941009938079 5.648 spacecraft  -name nicer -mjdTT 58164.2856948 -format Tempo2 -tely -6748.96801006 -telx -646.03948065 -telz -247.71116173 -nsrc 136.29 -obsid 1070010163 -t NICER -vy -0.66413907 -vx 4.72870765 -dphi 0.71804 -nbkg 2273.71 -vz 5.99962811 -exposure 5048.0
pint 0.000000 58166.3477473670167824 10.744 spacecraft  -name nicer -mjdTT 58166.3485481 -format Tempo2 -tely -6354.80058416 -telx 322.68590632 -telz 2341.69480155 -nsrc 44.96 -obsid 1070010165 -t NICER -vy 2.24908373 -vx 4.9748827 -dphi 0.72035 -nbkg 750.04 -vz 5.38897839 -exposure 1213.0
pint 0.000000 58173.7308465364210649 8.499 spacecraft  -name nicer -mjdTT 58173.7316473 -format Tempo2 -tely -1261.03118458 -telx -5770.56851144 -telz -3345.57883959 -nsrc 44.67 -obsid 1070010167 -t NICER -vy -5.90856332 -vx -1.41092042 -dphi 0.71849 -nbkg 745.33 -vz 4.66716846 -exposure 1122.0
pint 0.000000 58174.6323437406657176 7.512 spacecraft  -name nicer -mjdTT 58174.6331445 -format Tempo2 -tely -1436.47262014 -telx -6012.16809293 -telz -2805.11116202 -nsrc 90.82 -obsid 1070010168 -t NICER -vy -5.621233 -vx -1.0331055 -dphi 0.72176 -nbkg 1515.18 -vz 5.10264116 -exposure 2199.0
pint 0.000000 58175.2810986895288541 12.342 spacecraft  -name nicer -mjdTT 58175.2818994 -format Tempo2 -tely -3544.85681408 -telx -5784.82387252 -telz 27.41697252 -nsrc 36.08 -obsid 1070010169 -t NICER -vy -4.04337675 -vx 2.51571634 -dphi 0.72127 -nbkg 601.92 -vz 6.00942527 -exposure 910.0
pint 0.000000 58189.7888475863245370 16.987 spacecraft  -name nicer -mjdTT 58189.7896483 -format Tempo2 -tely -792.79934143 -telx 5537.42296396 -telz -3840.8167673 -nsrc 22.34 -obsid 1070010170 -t NICER -vy 6.10762327 -vx -2.01198531 -dphi 0.71659 -nbkg 372.66 -vz -4.16759297 -exposure 676.0
pint 0.000000 58190.7373205129981945 11.760 spacecraft  -name nicer -mjdTT 58190.7381212 -format Tempo2 -tely -5539.84666288 -telx 1363.3864698 -telz 3658.50103871 -nsrc 39.64 -obsid 1070010171 -t NICER -vy -1.37707656 -vx 6.15523559 -dphi 0.71645 -nbkg 661.36 -vz -4.3682515 -exposure 1275.0
pint 0.000000 58191.7838267047081365 13.671 spacecraft  -name nicer -mjdTT 58191.7846274 -format Tempo2 -tely -809.45535296 -telx 5116.13126454 -telz -4384.02923572 -nsrc 53.1 -obsid 1070010172 -t NICER -vy 6.59466549 -vx -1.88093219 -dphi 0.7109 -nbkg 885.9 -vz -3.41631033 -exposure 1328.0
pint 0.000000 58192.6681325204064351 17.304 spacecraft  -name nicer -mjdTT 58192.6689333 -format Tempo2 -tely -5961.93747562 -telx 1274.90321711 -telz 2964.37333448 -nsrc 26.41 -obsid 1070010173 -t NICER -vy -1.27887406 -vx 5.67686613 -dphi 0.7186 -nbkg 440.59 -vz -4.99912909 -exposure 435.0
pint 0.000000 58193.9581603382564929 10.336 spacecraft  -name nicer -mjdTT 58193.9589611 -format Tempo2 -tely -6253.71572157 -telx 2391.00273887 -telz 1078.75904759 -nsrc 39.87 -obsid 1070010174 -t NICER -vy 0.82441005 -vx 4.83504674 -dphi 0.71402 -nbkg 665.13 -vz -5.89784909 -exposure 920.0
pint 0.000000 58196.9297183586749768 19.494 spacecraft  -name nicer -mjdTT 58196.9305191 -format Tempo2 -tely -1957.90700145 -telx 4369.79474445 -telz -4808.4355199 -nsrc 26.07 -obsid 1070010177 -t NICER -vy 7.19965137 -vx 0.37839985 -dphi 0.72373 -nbkg 434.93 -vz -2.58953096 -exposure 394.5
pint 0.000000 58200.6387651487289815 9.567 spacecraft  -name nicer -mjdTT 58200.6395659 -format Tempo2 -tely -4034.03628095 -telx -3596.54026407 -telz 4091.41695781 -nsrc 81.88 -obsid 1070010180 -t NICER -vy -6.14450478 -vx 2.50395045 -dphi 0.71742 -nbkg 1366.12 -vz -3.84854136 -exposure 1411.0
pint 0.000000 58205.6627958395532755 4.789 spacecraft  -name nicer -mjdTT 58205.6635966 -format Tempo2 -tely -5759.06238338 -telx -3574.37108154 -telz 267.21943651 -nsrc 258.66 -obsid 1070010182 -t NICER -vy -2.71189206 -vx 3.9093247 -dphi 0.71697 -nbkg 4315.34 -vz -6.01456761 -exposure 6949.0
pint 0.000000 58206.4999761375114120 3.666 spacecraft  -name nicer -mjdTT 58206.5007769 -format Tempo2 -tely -5769.28027535 -telx -3547.38805541 -telz -392.87882956 -nsrc 343.71 -obsid 1070010183 -t NICER -vy -2.19864556 -vx 4.23142091 -dphi 0.71686 -nbkg 5734.29 -vz -6.00510791 -exposure 10299.0
pint 0.000000 58207.5225776270160302 3.147 spacecraft  -name nicer -mjdTT 58207.5233784 -format Tempo2 -tely -3165.8846246 -telx -5351.96831168 -telz 2704.34870747 -nsrc 493.29 -obsid 1070010184 -t NICER -vy -5.61052015 -vx 0.69089301 -dphi 0.71678 -nbkg 8229.71 -vz -5.18403045 -exposure 14570.0
pint 0.000000 58208.8349037395603242 8.941 spacecraft  -name nicer -mjdTT 58208.8357045 -format Tempo2 -tely -572.14906912 -telx 4805.45553918 -telz -4756.88439063 -nsrc 93.08 -obsid 1070010185 -t NICER -vy 6.29728131 -vx 3.42411966 -dphi 0.71222 -nbkg 1552.92 -vz 2.7029769 -exposure 2764.0
pint 0.000000 58209.8391019681493171 9.453 spacecraft  -name nicer -mjdTT 58209.8399027 -format Tempo2 -tely -2834.18985234 -telx -5860.4991255 -telz 1901.81876738 -nsrc 81.26 -obsid 1070010186 -t NICER -vy -5.1743029 -vx 0.67061168 -dphi 0.72014 -nbkg 1355.74 -vz -5.62130394 -exposure 2309.0
pint 0.000000 58218.6692711453204165 13.179 spacecraft  -name nicer -mjdTT 58218.6700719 -format Tempo2 -tely -4237.99428439 -telx 543.67335068 -telz -5272.28834167 -nsrc 26.8 -obsid 1070010187 -t NICER -vy -0.01260163 -vx 7.61725479 -dphi 0.71756 -nbkg 447.2 -vz 0.79764152 -exposure 490.0
pint 0.000000 58219.2484385507889236 23.720 spacecraft  -name nicer -mjdTT 58219.2492393 -format Tempo2 -tely -4272.4034158 -telx 649.46967341 -telz -5232.5410353 -nsrc 9.16 -obsid 1070010188 -t NICER -vy -0.16717294 -vx 7.58060274 -dphi 0.71139 -nbkg 152.84 -vz 1.07966337 -exposure 174.0
pint 0.000000 58221.5131524721681018 15.202 spacecraft  -name nicer -mjdTT 58221.5139532 -format Tempo2 -tely -2181.72499249 -telx 6420.97400714 -telz 38.55171695 -nsrc 17.87 -obsid 1070010190 -t NICER -vy 4.52117544 -vx 1.49380573 -dphi 0.71222 -nbkg 298.13 -vz 6.01395507 -exposure 419.0
pint 0.000000 58222.7947542009975462 13.727 spacecraft  -name nicer -mjdTT 58222.7955549 -format Tempo2 -tely -4203.70529954 -telx 4871.18817574 -telz -2150.16626658 -nsrc 42.86 -obsid 1070010191 -t NICER -vy 2.60314794 -vx 4.66684659 -dphi 0.71236 -nbkg 715.14 -vz 5.49787423 -exposure 869.5
pint 0.000000 58223.5669938909841666 10.981 spacecraft  -name nicer -mjdTT 58223.5677946 -format Tempo2 -tely -4376.59030781 -telx 4851.93737132 -telz -1821.61308903 -nsrc 80.92 -obsid 1070010192 -t NICER -vy 2.61987431 -vx 4.47664146 -dphi 0.71735 -nbkg 1350.08 -vz 5.64746741 -exposure 1396.0
pint 0.000000 58225.4158964963965047 27.051 spacecraft  -name nicer -mjdTT 58225.4166972 -format Tempo2 -tely -1852.92259862 -telx -4124.53497163 -telz -5061.79804907 -nsrc 7.29 -obsid 1070010194 -t NICER -vy -5.67651968 -vx 4.80237916 -dphi 0.71104 -nbkg 121.71 -vz -1.83361242 -exposure 176.0
pint 0.000000 58228.6503587606253242 12.691 spacecraft  -name nicer -mjdTT 58228.6511595 -format Tempo2 -tely -5487.00999289 -telx 3984.61900223 -telz 94.04736471 -nsrc 77.02 -obsid 1070010195 -t NICER -vy 2.87398623 -vx 3.80463196 -dphi 0.71874 -nbkg 1284.98 -vz 6.00872362 -exposure 1433.5
pint 0.000000 58231.2686426771909259 11.015 spacecraft  -name nicer -mjdTT 58231.2694434 -format Tempo2 -tely -474.9399904 -telx -4298.31922879 -telz -5231.9331917 -nsrc 62.83 -obsid 1070010196 -t NICER -vy -7.29179447 -vx 2.08808249 -dphi 0.7195 -nbkg 1048.17 -vz -1.05111646 -exposure 811.0
pint 0.000000 58235.7265259180210880 9.299 spacecraft  -name nicer -mjdTT 58235.7273267 -format Tempo2 -tely -6441.00789798 -telx 1318.81428043 -telz 1654.04496052 -nsrc 74.36 -obsid 1070010197 -t NICER -vy 2.40145462 -vx 4.5294854 -dphi 0.71527 -nbkg 1240.64 -vz 5.70844044 -exposure 2215.0
pint 0.000000 58238.6206648976623842 8.467 spacecraft  -name nicer -mjdTT 58238.6214656 -format Tempo2 -tely -6487.78172004 -telx -55.06443335 -telz 1964.9274127 -nsrc 89.18 -obsid 1070010198 -t NICER -vy 1.65618155 -vx 4.99853501 -dphi 0.71416 -nbkg 1487.82 -vz 5.5807452 -exposure 2692.77
pint 0.000000 58239.0713012784131366 13.216 spacecraft  -name nicer -mjdTT 58239.072102 -format Tempo2 -tely -6403.7566872 -telx -73.87347219 -telz 2221.01100789 -nsrc 28.61 -obsid 1070010199 -t NICER -vy 1.84222874 -vx 5.07126163 -dphi 0.71465 -nbkg 477.39 -vz 5.45609991 -exposure 909.0
pint 0.000000 58244.8565267116727315 10.343 spacecraft  -name nicer -mjdTT 58244.8573275 -format Tempo2 -tely -5372.11309382 -telx -3893.9175692 -telz 1393.49500032 -nsrc 74.59 -obsid 1070010201 -t NICER -vy -1.86542914 -vx 4.66451261 -dphi 0.71159 -nbkg 1244.41 -vz 5.79910082 -exposure 1310.0
pint 0.000000 58245.8832970026765047 10.942 spacecraft  -name nicer -mjdTT 58245.8840977 -format Tempo2 -tely -4515.85349955 -telx -5045.29009642 -telz 370.78773284 -nsrc 62.49 -obsid 1070010202 -t NICER -vy -3.33147941 -vx 3.43444912 -dphi 0.71423 -nbkg 1042.51 -vz 5.99607232 -exposure 1339.0
pint 0.000000 58246.9728829405894560 15.123 spacecraft  -name nicer -mjdTT 58246.9736837 -format Tempo2 -tely -2712.32559394 -telx -6054.09356107 -telz -1418.26927943 -nsrc 61.13 -obsid 1070010203 -t NICER -vy -4.94801741 -vx 0.86826144 -dphi 0.71485 -nbkg 1019.87 -vz 5.79298272 -exposure 1524.0
pint 0.000000 58247.4920765514622685 8.879 spacecraft  -name nicer -mjdTT 58247.4928773 -format Tempo2 -tely -4170.01236244 -telx -5241.05653789 -telz 1057.57029082 -nsrc 71.82 -obsid 1070010204 -t NICER -vy -3.18975814 -vx 3.73850805 -dphi 0.71804 -nbkg 1198.18 -vz 5.89104537 -exposure 1736.0
pint 0.000000 58262.8146672683253240 5.322 spacecraft  -name nicer -mjdTT 58262.815468 -format Tempo2 -tely -4725.78891082 -telx -652.27927836 -telz 4809.59248566 -nsrc 144.49 -obsid 1070010206 -t NICER -vy -3.48855801 -vx 6.33659523 -dphi 0.7151 -nbkg 2410.51 -vz -2.56196559 -exposure 4172.0
pint 0.000000 58263.4656644201544213 6.129 spacecraft  -name nicer -mjdTT 58263.4664652 -format Tempo2 -tely -5715.38993678 -telx 3152.30751193 -telz 1832.7625014 -nsrc 151.27 -obsid 1070010207 -t NICER -vy 0.98551046 -vx 5.09391394 -dphi 0.71992 -nbkg 2523.73 -vz -5.65236826 -exposure 4475.0
pint 0.000000 58267.6610482356153820 9.136 spacecraft  -name nicer -mjdTT 58267.661849 -format Tempo2 -tely -1049.58121184 -telx 4555.3219941 -telz -4922.37760108 -nsrc 120.85 -obsid 1070010211 -t NICER -vy 7.25683002 -vx -0.81391531 -dphi 0.71624 -nbkg 2016.15 -vz -2.30514181 -exposure 1676.93
pint 0.000000 58272.5906366368003588 6.858 spacecraft  -name nicer -mjdTT 58272.5914374 -format Tempo2 -tely -3738.55603462 -telx -3653.00770323 -telz 4310.96105832 -nsrc 184.64 -obsid 1070010213 -t NICER -vy -6.39028771 -vx 2.3683285 -dphi 0.71728 -nbkg 3080.36 -vz -3.52688721 -exposure 4332.0
pint 0.000000 58273.2983120280293287 9.326 spacecraft  -name nicer -mjdTT 58273.2991128 -format Tempo2 -tely -3703.89216762 -telx -3813.61341507 -telz 4200.61519033 -nsrc 68.93 -obsid 1070010214 -t NICER -vy -6.3828783 -vx 2.1216109 -dphi 0.72214 -nbkg 1150.07 -vz -3.69349213 -exposure 1685.0
pint 0.000000 58275.8905851485747222 15.249 spacecraft  -name nicer -mjdTT 58275.8913859 -format Tempo2 -tely -4360.01916522 -telx 2314.93109765 -telz -4657.21241757 -nsrc 19.17 -obsid 1070010215 -t NICER -vy 5.49014899 -vx 4.4709125 -dphi 0.71478 -nbkg 319.83 -vz -2.92344609 -exposure 209.5
pint 0.000000 58279.4164157227032986 6.425 spacecraft  -name nicer -mjdTT 58279.4172165 -format Tempo2 -tely -5400.88852255 -telx -4100.44428302 -telz -76.42066091 -nsrc 187.29 -obsid 1070010217 -t NICER -vy -2.82380617 -vx 3.82023907 -dphi 0.7177 -nbkg 3124.71 -vz -6.02302271 -exposure 4544.0
pint 0.000000 58281.9374556370573148 8.923 spacecraft  -name nicer -mjdTT 58281.9382564 -format Tempo2 -tely -4229.40030565 -telx 1278.49379939 -telz -5151.15858991 -nsrc 113.21 -obsid 1070010218 -t NICER -vy 3.80886052 -vx 6.46721223 -dphi 0.7219 -nbkg 1888.79 -vz -1.52610079 -exposure 2009.0
pint 0.000000 58285.4082675521337847 5.198 spacecraft  -name nicer -mjdTT 58285.4090683 -format Tempo2 -tely -4585.60333319 -telx -915.89590708 -telz -4917.39664624 -nsrc 249.67 -obsid 1070010219 -t NICER -vy 1.02037648 -vx 7.23447093 -dphi 0.71822 -nbkg 4165.33 -vz -2.30250876 -exposure 5993.5
pint 0.000000 58288.6778561444937731 8.212 spacecraft  -name nicer -mjdTT 58288.6786569 -format Tempo2 -tely -1667.05438353 -telx -6460.03356213 -telz -1221.07982383 -nsrc 83.58 -obsid 1070010220 -t NICER -vy -4.41551027 -vx 2.24137024 -dphi 0.72028 -nbkg 1394.42 -vz -5.85666467 -exposure 1800.32
pint 0.000000 58290.5442989378834837 4.552 spacecraft  -name nicer -mjdTT 58290.5450997 -format Tempo2 -tely -1312.03756899 -telx -6317.32182405 -telz -2094.0824417 -nsrc 359.6 -obsid 1070010222 -t NICER -vy -4.53337074 -vx 2.7700008 -dphi 0.71679 -nbkg 5999.4 -vz -5.52890162 -exposure 7788.3
pint 0.000000 58291.4705945405532986 11.912 spacecraft  -name nicer -mjdTT 58291.4713953 -format Tempo2 -tely -1681.99960114 -telx 6498.31738031 -telz -992.7000832 -nsrc 47.05 -obsid 1070010223 -t NICER -vy 4.43756326 -vx 2.04683253 -dphi 0.71867 -nbkg 784.95 -vz 5.90674371 -exposure 1414.46
pint 0.000000 58292.8778208474992245 7.771 spacecraft  -name nicer -mjdTT 58292.8786216 -format Tempo2 -tely -4285.84476671 -telx 3158.83271501 -telz -4209.64990906 -nsrc 117.17 -obsid 1070010224 -t NICER -vy 1.26067268 -vx 6.60452626 -dphi 0.71569 -nbkg 1954.83 -vz 3.67085089 -exposure 1807.73
pint 0.000000 58294.9431787428088542 17.650 spacecraft  -name nicer -mjdTT 58294.9439795 -format Tempo2 -tely -3527.4752948 -telx 5715.47910285 -telz -971.37162406 -nsrc 106.37 -obsid 1070010225 -t NICER -vy 3.64566713 -vx 3.25017387 -dphi 0.71908 -nbkg 1774.63 -vz 5.90831105 -exposure 678.34
pint 0.000000 58295.4606603124294328 4.555 spacecraft  -name nicer -mjdTT 58295.461461 -format Tempo2 -tely -2721.41074879 -telx 6187.9615153 -telz 585.42915637 -nsrc 697.09 -obsid 1070010226 -t NICER -vy 4.58491292 -vx 1.44581961 -dphi 0.71674 -nbkg 11629.91 -vz 5.97253885 -exposure 8019.59
pint 0.000000 58298.9262035256209606 10.041 spacecraft  -name nicer -mjdTT 58298.9270043 -format Tempo2 -tely -5647.14033365 -telx 2369.00511519 -telz -2923.90919988 -nsrc 75.55 -obsid 1070010227 -t NICER -vy -0.16535999 -vx 5.79312017 -dphi 0.71804 -nbkg 1260.45 -vz 5.01501791 -exposure 2110.0
pint 0.000000 58299.5058427849200695 3.134 spacecraft  -name nicer -mjdTT 58299.5066435 -format Tempo2 -tely -5773.14703936 -telx 2507.01619827 -telz -2537.15089625 -nsrc 524.84 -obsid 1070010228 -t NICER -vy 0.09531962 -vx 5.5575476 -dphi 0.71659 -nbkg 8756.16 -vz 5.2773414 -exposure 15424.98
pint 0.000000 58300.5359202680400463 3.500 spacecraft  -name nicer -mjdTT 58300.536721 -format Tempo2 -tely -5976.25324505 -telx 2520.34155051 -telz -1994.66363704 -nsrc 458.51 -obsid 1070010229 -t NICER -vy 0.36077152 -vx 5.25707754 -dphi 0.71771 -nbkg 7649.49 -vz 5.56726609 -exposure 14180.01


==> anc/supplementary-materials/README <==
Title: High-Precision X-ray Timing of Three Millisecond Pulsars with NICER: Stability Estimates and Comparison with Radio
Authors: J. S. Deneva, P. S. Ray, A. Lommen et al.


Description of contents:
---------------------------------------------------------------------
We provide the pulsar timing parameter (par) files that are the final result of the analysis of radio TOAs described in Section 5.

J0218+4232: J0218+4232-frozen-dmx.par.refit
B1821-24: J1824-2452-frozen-dmx.par.refit
B1937+21 (NRT): B1937+21-nancay-frozen-dmx.par.refit
B1937+21 (Nanograv): B1937-nanograv-all-frozen-dmx.par.refit

---------------------------------------------------------------------
We provide the pulsar timing parameter (par) files that are the final result of the analysis of NICER TOAs described in Section 6. We also provide the NICER spacecraft-topocentric TOA (tim) files we used in our work: 

J0218+4232:
J0218+4232-frozen-dmx.par.nicerrefit
J0218+4232-frozen-dmx.tim.nicer

B1821-24:
J1824-2452-frozen-dmx.par.nicerrefit
J1824-2452-frozen-dmx.tim.nicer

B1937+21:
B1937-nanograv-all-frozen-dmx.par.nicerrefit
B1937-nanograv-all-frozen-dmx.tim.nicer

---------------------------------------------------------------------
We provide in ASCII text format the numbers necessary to reconstruct our sigma-z Figures 13-15. In each of the files listed below, the columns are:
(col1) How many segments the full data span was divided into.
(col2) Full data span divided by (1).
(col3) Sequence number of good segment. Segments are considered bad if they have too few TOAs to perform a polynomial fit and calculate a covariance matrix (i.e. <= polynomial order + 3). Segments are also considered bad if the difference between the last and first TOA within the segment is less than (col2)/sqrt(2) (this criterion is from the paper whose sigma-z recipe we follow, Matsakis et al. 1997, A&A, 326, 924).
(col4) Difference between the last and first TOA in the segment.
(cols5+) Polynomial coefficient, coefficient's uncertainty; starting with the 0-th order coefficient and its uncertainty in col5 and col6, respectively. 

To calculate sigma-z, we use Eqn. 6. Tau in the equation is (col2). The weighted average of the 3rd-order coefficients for each tau is computed based on (col11) and (col12). To reproduce points in the figures, use:

For Figure 13: 
Red circles: sigmaz-segments-nicer-0218.txt
Black triangles: sigmaz-segments-radio-0218.txt

For Figure 14:
Red circles: sigmaz-segments-nicer-1821.txt
Black triangles: sigmaz-segments-radio-1821.txt

For Figure 15:
Red circles: sigmaz-segments-nicer-1937.txt
Black triangles: sigmaz-segments-radio-nancay-1937.txt
Blue filled squares: sigmaz-segments-radio-nanograv-1937.txt
Blue open square: sigmaz-segments-radio-nanograv-1937-poly5.txt
---------------------------------------------------------------------


System requirements: 
-----------------------

For using our par files with existing TOAs: Tempo, Tempo2, PINT, or other software that understands the standard par file format as defined in the Tempo/Tempo2 user manuals.

For using our spacecraft-topocentric NICER TOAs: PINT (https://github.com/nanograv/PINT)


==> anc/supplementary-materials/sigmaz-segments-nicer-0218.txt <==
Nseg_req  Len_req  Iseg  Len  c0  dc0  c1  dc1  c2  dc2  c3  dc3
 1   276.5047   1   276.5047   1.388e-06   3.523e-06   2.031e-12   9.692e-13  -9.963e-21   6.189e-20  -2.514e-26   1.092e-26
 2   138.2523   1   137.8565  -3.668e-06   4.373e-06   1.606e-12   2.944e-12   2.444e-19   2.551e-19  -1.332e-25   1.057e-25
 2   138.2523   2   137.6828   8.067e-06   7.228e-06  -2.548e-12   3.290e-12  -2.634e-19   3.716e-19   1.373e-26   1.198e-25
 4    69.1262   1    68.8774  -1.715e-06   7.430e-06   4.724e-12   8.950e-12   1.515e-18   1.511e-18  -1.197e-24   1.256e-24
 4    69.1262   2    68.0255   4.193e-06   1.192e-05   5.364e-12   1.044e-11  -2.842e-18   1.852e-18  -4.480e-25   1.382e-24
 4    69.1262   3    68.2355   1.165e-05   1.578e-05   1.803e-11   1.529e-11  -1.790e-19   2.467e-18  -2.451e-24   2.121e-24
 4    69.1262   4    68.5460  -1.348e-05   9.981e-06   3.308e-11   2.568e-11   1.606e-18   2.308e-18  -4.402e-24   3.263e-24
 8    34.5631   1    33.8527  -1.411e-05   1.652e-05  -5.568e-11   4.102e-11   2.172e-17   1.049e-17   2.772e-23   2.317e-23
 8    34.5631   2    34.0589   5.166e-05   3.927e-05  -7.281e-11   4.883e-11  -1.942e-17   1.771e-17   3.539e-23   2.395e-23
 8    34.5631   3    29.9325  -1.651e-05   2.509e-05   4.756e-11   3.452e-11  -3.496e-18   2.595e-17  -2.694e-23   2.706e-23
 8    34.5631   4    30.9670   4.489e-05   4.162e-05  -7.056e-11   4.703e-11  -1.365e-17   3.290e-17   2.528e-23   2.948e-23
 8    34.5631   5    29.0199  -3.224e-05   2.015e-05  -9.456e-12   1.927e-11   8.353e-17   2.777e-17   4.879e-23   1.781e-23
 8    34.5631   6    34.1237   3.321e-05   3.748e-05   5.850e-11   4.063e-11  -2.492e-17   2.299e-17  -3.499e-23   2.302e-23
 8    34.5631   7    33.8426  -7.400e-05   8.976e-05   1.404e-11   7.462e-11   4.045e-17   5.392e-17  -1.369e-23   4.265e-23
 8    34.5631   8    33.6755  -1.473e-04   1.602e-04  -1.752e-10   1.615e-10   6.217e-17   7.780e-17   8.871e-23   8.094e-23
16    17.2815   1    16.8718   1.040e-04   1.937e-04   1.958e-10   3.486e-10  -1.817e-16   4.065e-16  -4.560e-22   7.192e-22
16    17.2815   2    16.0904  -1.091e-05   2.327e-05  -7.515e-11   6.703e-11   4.223e-17   6.461e-17   3.055e-22   1.656e-22
16    17.2815   3    16.5378   1.514e-06   9.365e-06  -4.550e-11   4.674e-11   6.168e-17   6.535e-17   3.927e-23   1.166e-22
16    17.2815   4    14.1514  -5.244e-05   6.125e-05   9.493e-12   2.116e-10   1.450e-16   3.113e-16   6.460e-23   6.580e-22
16    17.2815   5    12.6261  -2.546e-07   2.236e-05   6.037e-11   1.346e-10  -6.354e-17   2.611e-16  -3.224e-22   5.918e-22
32     8.6408   1     8.0578  -7.442e-06   8.121e-06   3.721e-11   6.517e-11   1.871e-16   1.373e-16  -2.990e-22   7.082e-22
32     8.6408   2     7.2480  -1.460e-05   3.807e-06  -1.097e-10   2.906e-11   7.787e-17   7.852e-17   1.073e-21   3.732e-22
32     8.6408   3     7.0144   1.256e-05   8.009e-06  -5.573e-11   7.119e-11   4.765e-17   2.676e-16   8.817e-22   1.130e-21
32     8.6408   4     7.8475   5.415e-05   1.669e-05  -1.338e-10   1.128e-10  -1.086e-15   3.325e-16   6.700e-22   1.492e-21


==> anc/supplementary-materials/sigmaz-segments-nicer-1821.txt <==
Nseg_req  Len_req  Iseg  Len  c0  dc0  c1  dc1  c2  dc2  c3  dc3
 1   370.7102   1   370.7102  -5.299e-07   1.102e-06  -6.665e-13   1.484e-13  -2.123e-21   7.377e-21   3.755e-27   7.806e-28
 2   185.3551   1   139.5864   3.393e-06   1.995e-06   7.464e-13   5.967e-13  -1.289e-19   1.709e-19  -1.520e-26   2.921e-26
 2   185.3551   2   137.9198  -5.355e-06   1.446e-06   4.203e-13   5.070e-13   2.235e-19   1.357e-19  -1.808e-26   2.049e-26
 4    92.6776   1    91.6406  -2.808e-07   1.804e-06   1.741e-12   1.236e-12  -1.925e-19   2.955e-19  -1.453e-25   1.379e-25
 4    92.6776   2    91.7010  -2.410e-06   2.106e-06   3.534e-12   1.271e-12   1.612e-20   2.514e-19  -1.605e-25   1.036e-25
 8    46.3388   1    46.0140  -1.112e-06   2.880e-06   2.758e-12   4.270e-12  -2.576e-19   1.291e-18  -7.289e-25   1.423e-24
 8    46.3388   2    44.9759   3.109e-06   2.030e-06   2.483e-12   3.108e-12  -3.206e-18   1.780e-18  -1.852e-24   1.269e-24
 8    46.3388   3    42.5461   1.650e-05   1.449e-05  -6.851e-12   9.108e-12  -4.741e-18   5.520e-18   2.391e-24   3.327e-24
 8    46.3388   4    44.9065  -1.045e-06   3.161e-06  -8.594e-12   3.603e-12  -1.267e-18   1.031e-18   2.523e-24   1.066e-24
 8    46.3388   5    38.6572  -6.891e-06   4.131e-06  -3.302e-12   6.573e-12   5.382e-19   3.126e-18   1.469e-24   2.901e-24
 8    46.3388   6    37.7213   6.127e-06   3.108e-06  -1.009e-12   3.158e-12  -3.587e-18   2.607e-18   1.584e-24   1.663e-24
16    23.1694   1    22.9054  -4.284e-06   2.514e-06   3.609e-12   8.283e-12   9.057e-18   9.117e-18   5.012e-25   1.436e-23
16    23.1694   2    22.4665  -1.515e-05   1.757e-05  -1.346e-11   2.309e-11   1.826e-17   2.344e-17   1.683e-23   2.916e-23
16    23.1694   3    16.9214  -5.476e-06   2.948e-06   9.334e-13   8.461e-12   3.492e-17   1.537e-17   2.929e-23   2.200e-23
16    23.1694   4    19.5656  -8.949e-06   1.226e-05  -3.692e-11   4.391e-11   1.140e-18   1.560e-17   3.755e-23   6.366e-23
16    23.1694   5    21.6598   2.202e-05   2.207e-05  -2.644e-11   3.600e-11  -2.866e-17   2.930e-17   3.714e-23   4.374e-23
16    23.1694   6    17.7337  -6.582e-06   6.890e-06   9.654e-12   1.091e-11  -1.446e-18   3.081e-17  -7.099e-24   3.080e-23
16    23.1694   7    19.8155  -2.902e-06   9.344e-06  -4.421e-11   3.688e-11   8.615e-18   1.763e-17   7.436e-23   5.463e-23
16    23.1694   8    21.1195   4.446e-06   2.132e-06  -1.156e-11   6.059e-12  -2.798e-18   5.179e-18   1.352e-23   8.915e-24
32    11.5847   1    10.5504  -3.989e-06   8.122e-06  -2.858e-12   4.382e-11   9.440e-18   7.202e-17  -8.076e-24   2.548e-22
32    11.5847   2     9.0112   4.958e-06   6.457e-06  -4.995e-11   5.449e-11  -1.710e-16   1.318e-16   6.413e-22   4.803e-22
32    11.5847   3    11.1267   4.784e-06   4.145e-06   5.658e-11   2.692e-11  -4.965e-17   2.927e-17  -3.558e-22   1.354e-22
32    11.5847   4     9.0131   2.419e-06   5.862e-06   3.048e-11   3.356e-11   6.303e-17   1.222e-16  -4.520e-22   3.611e-22
32    11.5847   5     9.9916   7.202e-07   2.803e-06  -5.945e-12   1.459e-11   8.293e-19   2.668e-17   4.587e-23   9.351e-23


==> anc/supplementary-materials/sigmaz-segments-nicer-1937.txt <==
Nseg_req  Len_req  Iseg  Len  c0  dc0  c1  dc1  c2  dc2  c3  dc3
 1   366.9564   1   366.9564  -3.012e-08   3.820e-07  -1.909e-14   6.013e-14   1.431e-22   2.927e-21   1.154e-28   3.342e-28
 2   183.4782   1   182.1840   1.416e-07   4.069e-07   2.596e-13   1.747e-13  -2.118e-21   1.562e-20  -5.561e-27   4.046e-27
 2   183.4782   2   182.0037  -3.946e-08   5.976e-07  -9.932e-14   1.899e-13  -1.783e-20   2.412e-20   5.325e-27   4.642e-27
 4    91.7391   1    86.6796  -9.580e-07   7.886e-07   4.080e-13   5.690e-13   1.116e-19   9.543e-20  -4.253e-26   5.474e-26
 4    91.7391   2    83.0909  -8.502e-09   7.224e-07  -7.879e-13   5.332e-13   7.210e-20   1.825e-19   6.128e-26   7.038e-26
 4    91.7391   3    89.2512  -7.837e-08   9.812e-07  -4.427e-13   1.011e-12  -3.435e-20   1.232e-19   7.127e-26   7.931e-26
 4    91.7391   4    79.2047  -5.641e-07   1.227e-06  -4.720e-14   6.611e-13   6.189e-20   2.886e-19   1.229e-26   9.613e-26
 8    45.8695   1    44.7918  -1.607e-06   8.727e-07  -2.202e-12   1.254e-12   7.522e-19   4.641e-19   6.575e-25   4.771e-25
 8    45.8695   2    40.5475   1.150e-06   1.892e-06  -3.304e-12   2.893e-12   2.546e-19   7.699e-19   1.448e-24   1.150e-24
 8    45.8695   3    36.0316  -2.020e-06   1.754e-06   1.975e-12   2.269e-12   2.603e-18   1.578e-18  -1.675e-24   1.309e-24
 8    45.8695   4    44.0306  -3.765e-06   1.008e-05  -2.557e-13   6.003e-12   8.085e-19   3.210e-18   3.146e-25   1.861e-24
 8    45.8695   5    44.2538  -1.864e-07   1.320e-06   1.150e-12   1.796e-12   2.010e-19   6.329e-19  -2.021e-25   6.507e-25
 8    45.8695   6    39.5891  -3.979e-07   8.776e-07   2.357e-12   1.370e-12   5.480e-19   7.218e-19  -8.624e-25   6.350e-25
16    22.9348   1    20.9777   1.711e-06   1.479e-06   7.195e-13   3.636e-12  -4.189e-18   3.461e-18  -4.328e-24   6.056e-24
16    22.9348   2    20.7961  -1.777e-06   1.462e-06   5.982e-12   3.921e-12   7.556e-19   3.277e-18  -7.573e-24   6.280e-24
16    22.9348   3    16.6530  -4.990e-07   8.094e-07   2.227e-13   4.008e-12   6.516e-18   6.651e-18   6.493e-24   1.327e-23
16    22.9348   4    20.8494   1.432e-06   3.569e-06  -6.233e-12   1.152e-11   2.054e-18   5.570e-18   8.292e-24   1.689e-23
16    22.9348   5    21.0413  -9.601e-07   1.204e-06   5.825e-12   5.569e-12   1.610e-18   2.844e-18  -8.788e-24   8.003e-24
16    22.9348   6    19.7542  -1.362e-06   2.466e-06   1.005e-11   6.741e-12   1.138e-17   6.110e-18  -2.370e-23   1.175e-23
16    22.9348   7    16.6132  -2.935e-06   1.010e-06  -1.488e-12   2.595e-12   1.522e-17   6.781e-18  -8.568e-24   8.893e-24
16    22.9348   8    22.3218   1.295e-06   1.983e-06   2.506e-12   5.163e-12  -1.894e-18   4.276e-18  -2.464e-24   8.038e-24
32    11.4674   1     8.8641   1.607e-06   9.291e-07   3.926e-12   6.703e-12  -3.854e-17   2.109e-17  -1.021e-22   6.647e-23
32    11.4674   2     8.5550  -2.063e-06   2.656e-06  -4.529e-12   1.841e-11   3.790e-17   3.581e-17  -7.026e-23   1.713e-22
32    11.4674   3     9.0014  -4.979e-06   2.963e-06  -5.282e-12   2.202e-11   4.248e-17   2.877e-17   7.484e-23   1.602e-22
32    11.4674   4     8.6366   8.616e-07   2.274e-06  -3.318e-12   1.591e-11  -2.876e-17   3.360e-17   7.220e-23   1.458e-22
32    11.4674   5     9.9091   8.699e-07   1.108e-06  -9.118e-12   6.818e-12  -2.002e-17   1.422e-17   7.937e-23   4.900e-23
32    11.4674   6     8.3068  -6.160e-07   3.440e-06   1.181e-12   2.279e-11   2.389e-17   5.131e-17   1.053e-23   2.372e-22
32    11.4674   7    10.0970  -8.993e-08   1.855e-06   4.523e-12   1.256e-11  -1.402e-17   1.554e-17  -6.776e-23   7.492e-23
32    11.4674   8     8.6855   1.825e-06   6.878e-06  -3.312e-11   3.622e-11   4.753e-18   1.129e-16   1.632e-22   3.728e-22
32    11.4674   9    10.6299  -1.428e-06   1.343e-06   7.813e-12   7.773e-12   1.339e-17   1.353e-17  -2.680e-23   4.768e-23
32    11.4674  10    10.8020  -3.074e-06   3.727e-06  -8.552e-12   2.373e-11   1.498e-17   3.061e-17   1.225e-23   1.356e-22
32    11.4674  11    10.6172  -3.189e-07   2.985e-06  -6.804e-12   1.159e-11   2.013e-17   2.398e-17  -1.016e-24   6.973e-23


==> anc/supplementary-materials/sigmaz-segments-radio-0218.txt <==
Nseg_req  Len_req  Iseg  Len  c0  dc0  c1  dc1  c2  dc2  c3  dc3
 1  2349.5684   1  2349.5684  -3.079e-07   4.289e-07  -8.929e-14   1.241e-14   6.221e-23   9.530e-23   1.469e-29   1.862e-30
 2  1174.7842   1  1166.8086   1.402e-06   5.652e-07  -4.980e-14   3.032e-14  -5.991e-22   5.080e-22   7.924e-29   1.919e-29
 2  1174.7842   2  1170.7935  -2.217e-06   6.658e-07   2.253e-13   3.476e-14   1.408e-21   5.582e-22  -8.792e-29   1.946e-29
 4   587.3921   1   584.3990   1.329e-07   5.406e-07   1.278e-13   6.509e-14   6.154e-22   2.223e-21   2.992e-28   1.679e-28
 4   587.3921   2   554.4724   1.114e-06   9.284e-07   7.768e-13   1.210e-13   9.289e-22   3.965e-21  -1.710e-27   3.313e-28
 4   587.3921   3   569.4305  -8.395e-06   8.399e-07   8.651e-13   9.479e-14   1.488e-20   2.817e-21  -2.351e-27   2.332e-28
 8   293.6961   1   274.2443  -3.820e-06   7.375e-07  -9.246e-13   1.938e-13   1.537e-20   1.078e-20   1.258e-26   1.847e-27
 8   293.6961   2   290.1895   3.130e-06   8.067e-07   1.188e-12   1.828e-13   6.546e-21   1.177e-20  -9.317e-27   1.792e-27
 8   293.6961   3   264.2619  -1.277e-05   1.584e-06   2.498e-12   3.090e-13   2.397e-19   2.678e-20  -3.213e-26   3.622e-27
 8   293.6961   4   285.2250   9.105e-06   1.172e-06   9.696e-14   3.244e-13  -1.352e-19   1.901e-20   1.477e-27   3.250e-27
 8   293.6961   5   268.2752  -2.182e-05   1.625e-06  -2.238e-12   3.181e-13   2.770e-19   2.318e-20   1.862e-26   3.366e-27
 8   293.6961   6   262.2662  -1.800e-06   8.049e-07   9.141e-13   1.783e-13  -2.567e-20   1.505e-20  -1.383e-26   2.248e-27
 8   293.6961   7   288.2132  -1.109e-05   2.281e-06  -2.412e-12   3.732e-13   1.098e-19   1.971e-20   1.867e-26   2.938e-27
16   146.8480   1   145.6032   9.150e-08   1.039e-06   2.850e-12   4.163e-13  -3.719e-19   5.217e-20  -8.740e-26   1.448e-26
16   146.8480   2   121.6608  -6.021e-06   1.161e-06   6.723e-13   4.956e-13   3.153e-19   7.610e-20   8.082e-27   2.407e-26
16   146.8480   3   144.5772  -1.802e-06   8.163e-07  -5.071e-13   4.222e-13   1.811e-19   5.169e-20   9.273e-27   1.662e-26
16   146.8480   4   142.6029   9.192e-06   1.555e-06  -1.465e-12   6.378e-13  -1.842e-19   7.999e-20   5.171e-26   2.319e-26
16   146.8480   5   120.6720   2.721e-06   1.835e-06  -6.369e-12   8.347e-13  -1.253e-18   2.081e-19   2.957e-25   4.782e-26
16   146.8480   6   136.6096   3.924e-06   1.176e-06   4.597e-12   5.210e-13  -4.250e-19   6.929e-20  -1.417e-25   2.169e-26
16   146.8480   7   129.6494   1.112e-05   2.193e-06   4.719e-12   8.088e-13  -1.073e-18   1.375e-19  -2.077e-25   3.754e-26
16   146.8480   8   126.6503   1.237e-06   1.249e-06  -4.741e-12   7.684e-13   3.511e-19   8.818e-20   1.509e-25   3.361e-26
16   146.8480   9   141.6050   1.008e-06   9.583e-07  -4.592e-12   6.044e-13  -3.360e-19   5.813e-20   3.947e-26   2.132e-26
16   146.8480  10   122.6755  -8.413e-06   3.765e-06   1.188e-12   1.995e-12  -8.200e-20   1.929e-19   7.247e-26   8.683e-26
16   146.8480  11   128.6355  -4.596e-06   1.045e-06  -7.530e-13   5.523e-13   1.833e-19   9.805e-20   1.188e-26   2.886e-26
16   146.8480  12   128.6378   5.680e-07   9.167e-07  -2.630e-12   5.407e-13  -3.967e-19   6.829e-20   6.682e-26   2.358e-26
16   146.8480  13   112.7052   1.988e-05   1.916e-06   4.445e-12   6.750e-13  -2.213e-18   1.897e-19  -4.808e-25   4.387e-26
32    73.4240   1    64.8320  -7.253e-06   1.683e-06   1.112e-12   1.806e-12  -3.911e-19   3.637e-19  -9.440e-26   2.770e-25
32    73.4240   2    71.7997   2.390e-06   1.016e-06  -3.228e-12   1.215e-12  -6.815e-19   3.098e-19  -9.004e-26   1.935e-25
32    73.4240   3    60.8200  -2.787e-06   1.459e-06  -5.669e-12   1.722e-12  -6.991e-19   3.929e-19   7.250e-25   2.946e-25
32    73.4240   4    68.7980   8.123e-07   1.363e-06  -5.677e-13   1.292e-12   3.471e-19   3.033e-19  -7.510e-26   2.040e-25
32    73.4240   5    70.7928  -8.513e-07   1.310e-06   1.682e-12   1.065e-12   8.344e-20   2.831e-19  -7.383e-26   1.561e-25
32    73.4240   6    58.8404   3.998e-06   2.008e-06   3.984e-12   1.763e-12   2.579e-18   8.415e-19   3.477e-25   4.259e-25
32    73.4240   7    69.8128   9.179e-07   1.247e-06   5.141e-12   1.251e-12   1.568e-18   2.500e-19  -9.497e-25   1.631e-25
32    73.4240   8    71.8166  -2.302e-05   1.804e-06  -3.407e-12   2.548e-12   2.253e-18   3.510e-19  -6.533e-26   3.066e-25
32    73.4240   9    63.8060  -1.164e-05   1.704e-06   1.043e-12   1.989e-12   9.493e-19   3.824e-19   1.293e-25   3.240e-25
32    73.4240  10    66.8093   8.003e-06   1.553e-06  -4.932e-12   1.476e-12  -1.368e-18   3.922e-19   2.963e-25   2.666e-25
32    73.4240  11    69.8069  -1.158e-05   1.910e-06   4.796e-12   1.830e-12   2.088e-18   3.768e-19   2.314e-26   2.566e-25
32    73.4240  12    53.8509   3.778e-06   2.246e-06  -1.316e-11   2.580e-12   2.093e-18   1.117e-18   1.875e-24   6.000e-25
32    73.4240  13    59.8364   1.328e-05   1.495e-06  -4.725e-12   1.056e-12  -5.859e-19   4.376e-19   8.260e-25   2.187e-25
32    73.4240  14    61.8354   2.427e-06   1.584e-06   1.274e-11   1.819e-12  -1.030e-18   4.023e-19  -1.558e-24   3.137e-25
32    73.4240  15    68.8112   6.812e-06   1.690e-06   4.963e-12   1.361e-12   6.116e-20   2.908e-19  -8.280e-25   1.823e-25
32    73.4240  16    71.7911  -1.660e-05   2.080e-06  -6.488e-12   1.644e-12   2.831e-19   3.884e-19   1.897e-25   2.253e-25
32    73.4240  17    69.8136  -4.574e-06   1.197e-06   6.893e-12   1.163e-12  -3.310e-19   3.299e-19  -9.256e-25   1.849e-25
32    73.4240  18    59.8371   2.947e-06   1.691e-06   7.878e-12   1.788e-12  -9.030e-19   5.040e-19  -9.113e-25   3.512e-25
32    73.4240  19    58.8321  -1.202e-05   1.844e-06  -6.532e-12   1.062e-12   1.334e-18   6.134e-19   9.864e-25   2.522e-25
32    73.4240  20    65.8251   6.071e-07   1.770e-06  -2.884e-12   1.487e-12   4.216e-19   4.125e-19  -1.278e-26   2.564e-25
32    73.4240  21    71.7951  -5.125e-06   2.049e-06   5.185e-12   1.724e-12  -2.946e-19   4.483e-19   1.350e-25   2.530e-25


==> anc/supplementary-materials/sigmaz-segments-radio-1821.txt <==
Nseg_req  Len_req  Iseg  Len  c0  dc0  c1  dc1  c2  dc2  c3  dc3
 1  2343.3294   1  2343.3294   2.297e-06   2.195e-07   2.280e-13   6.131e-15  -6.950e-22   5.016e-23  -3.902e-29   9.499e-31
 2  1171.6647   1  1169.7911  -7.412e-06   2.411e-07  -1.483e-13   1.435e-14   5.999e-21   1.823e-22   4.438e-29   7.645e-30
 2  1171.6647   2  1133.6424   6.068e-06   2.587e-07  -3.305e-13   1.319e-14  -4.894e-21   2.355e-22   8.833e-29   8.387e-30
 4   585.8323   1   585.3883  -4.282e-07   2.567e-07  -5.957e-13   3.182e-14   1.764e-21   8.402e-22   5.660e-28   6.945e-29
 4   585.8323   2   565.4547  -6.850e-06   3.270e-07   4.534e-13   3.350e-14   1.253e-20   9.698e-22  -5.272e-28   7.274e-29
 4   585.8323   3   542.5207   8.656e-06   2.334e-07   1.084e-13   2.443e-14  -5.097e-21   8.072e-22   1.795e-28   6.643e-29
 4   585.8323   4   585.1453  -4.564e-06   2.280e-07   3.375e-14   3.841e-14   5.015e-21   2.364e-21  -1.079e-27   1.158e-28
 8   292.9162   1   290.2086   5.120e-06   4.642e-07  -4.872e-14   9.062e-14   2.124e-21   5.917e-21  -1.519e-27   8.190e-28
 8   292.9162   2   279.2288  -6.689e-06   3.088e-07  -1.108e-13   6.011e-14   2.132e-20   4.149e-21  -5.844e-28   5.976e-28
 8   292.9162   3   264.2805  -7.126e-06   2.089e-07  -3.710e-13   5.617e-14  -9.338e-21   2.883e-21   1.335e-27   5.495e-28
 8   292.9162   4   254.2980  -3.883e-07   3.279e-07   1.103e-12   5.692e-14  -8.992e-21   5.007e-21  -5.439e-27   6.059e-28
 8   292.9162   5   236.3539   6.297e-06   2.272e-07   2.405e-13   6.914e-14  -2.053e-20   3.648e-21   8.779e-28   8.014e-28
 8   292.9162   6   232.3816   9.124e-06   2.943e-07   3.617e-13   8.026e-14   2.827e-20   8.093e-21  -6.701e-27   1.408e-27
 8   292.9162   7   267.2799   3.939e-06   2.405e-06  -1.423e-12   4.431e-13  -6.095e-21   1.779e-20   6.429e-27   3.748e-27
 8   292.9162   8   288.9490  -4.517e-06   4.672e-07  -2.797e-13   9.202e-14  -5.555e-20   6.668e-21  -1.171e-27   8.960e-28
16   146.4581   1   122.6694   6.504e-06   9.691e-07   1.277e-13   4.168e-13   9.089e-21   7.536e-20  -1.278e-26   1.894e-26
16   146.4581   2   139.6221   4.237e-06   3.016e-07   5.625e-13   1.563e-13  -4.067e-20   1.603e-20  -2.451e-26   5.188e-27
16   146.4581   3   127.6440  -4.771e-06   8.819e-08  -6.058e-13   4.137e-14  -3.099e-21   6.885e-21   2.455e-27   1.943e-27
16   146.4581   4   143.5990  -5.616e-06   4.624e-07  -7.007e-13   1.818e-13  -3.737e-20   2.591e-20   2.994e-26   6.711e-27
16   146.4581   5   131.6307  -9.903e-06   2.140e-07  -2.910e-13   1.048e-13   4.094e-20   1.046e-20  -2.332e-28   3.767e-27
16   146.4581   6   137.6124   3.567e-06   1.756e-07   1.169e-12   8.131e-14  -3.990e-20   8.247e-21  -3.572e-26   2.647e-27
16   146.4581   7   107.7138   3.632e-06   1.964e-07   8.949e-13   9.201e-14   4.169e-20   3.300e-20  -2.089e-26   6.466e-27
16   146.4581   8   108.7082   8.531e-06   4.957e-07   5.229e-13   1.611e-13  -9.521e-20   2.855e-20  -1.843e-26   8.401e-27
16   146.4581   9   133.6356   1.109e-05   2.707e-07   2.614e-13   1.339e-13  -1.659e-19   2.846e-20  -2.703e-26   6.805e-27
16   146.4581  10   115.9693  -1.231e-05   5.609e-07  -1.001e-12   2.219e-13   2.660e-19   5.067e-20  -3.942e-26   1.187e-26
32    73.2290   1    69.8144   6.752e-06   9.889e-07   2.865e-12   8.963e-13  -1.596e-19   1.699e-19  -4.600e-25   1.089e-25
32    73.2290   2    52.8585   2.388e-06   2.835e-07  -3.877e-13   2.756e-13  -1.958e-21   1.265e-19  -6.667e-26   6.702e-26
32    73.2290   3    59.8431   2.628e-06   1.003e-07  -1.473e-12   1.269e-13   1.678e-19   2.525e-20   5.923e-26   2.074e-26
32    73.2290   4    56.8411  -6.382e-06   1.263e-07  -3.071e-13   1.748e-13  -8.555e-20   3.894e-20  -3.053e-26   3.253e-26
32    73.2290   5    64.8238  -2.148e-06   7.311e-07   3.676e-12   8.351e-13  -1.089e-18   1.445e-19  -5.238e-25   1.231e-25
32    73.2290   6    56.8442  -6.417e-06   1.019e-07   1.673e-13   8.725e-14  -1.367e-19   5.558e-20   7.081e-26   2.248e-26
32    73.2290   7    65.8096  -8.473e-06   3.403e-07  -1.263e-12   2.111e-13  -3.146e-20   4.848e-20   8.377e-26   2.888e-26
32    73.2290   8    54.8539   2.861e-07   4.081e-07  -9.216e-13   2.916e-13   6.453e-19   1.776e-19   2.920e-25   8.634e-26
32    73.2290   9    64.8166   6.189e-06   1.768e-07   7.565e-13   1.807e-13  -3.476e-19   3.781e-20  -1.744e-25   2.689e-26
32    73.2290  10    68.8232   6.075e-06   1.719e-07  -2.681e-13   2.609e-13  -6.775e-20   2.781e-20   4.755e-26   3.026e-26
32    73.2290  11    56.8455   9.298e-06   1.433e-07   5.977e-13   1.984e-13   2.073e-19   3.744e-20  -1.211e-26   3.491e-26
32    73.2290  12    61.8398   1.200e-05   4.199e-07   2.302e-12   4.556e-13  -9.204e-19   1.053e-19  -6.966e-25   7.296e-26
32    73.2290  13    58.8389   1.748e-05   1.454e-06   1.307e-12   1.216e-12   8.555e-19   5.393e-19   7.937e-25   2.340e-25
32    73.2290  14    68.8072  -4.873e-06   2.841e-07  -4.204e-13   3.076e-13  -1.489e-19   5.149e-20   7.438e-26   3.702e-26
32    73.2290  15    68.0168  -1.400e-05   7.350e-07  -7.131e-13   6.812e-13  -1.395e-19   1.344e-19  -6.699e-27   8.778e-26


==> anc/supplementary-materials/sigmaz-segments-radio-nancay-1937.txt <==
Nseg_req  Len_req  Iseg  Len  c0  dc0  c1  dc1  c2  dc2  c3  dc3
 1  2156.1159   1  2156.1159   4.496e-08   2.390e-08   9.452e-15   7.031e-16  -1.816e-23   7.674e-24  -2.120e-30   1.378e-31
 2  1078.0580   1  1044.1557  -1.548e-07   2.751e-08  -2.419e-14   2.076e-15   2.295e-22   3.777e-23   1.412e-29   1.569e-30
 2  1078.0580   2  1077.0531   3.403e-07   3.459e-08  -5.984e-15   2.539e-15  -4.683e-22   3.717e-23  -2.598e-30   1.742e-30
 4   539.0290   1   533.5583   4.231e-07   4.735e-08  -2.445e-14   5.343e-15  -1.062e-21   1.529e-22   4.291e-29   1.320e-29
 4   539.0290   2   504.6178  -4.349e-07   5.561e-08   7.366e-15   6.717e-15   1.493e-21   3.053e-22   8.278e-30   2.120e-29
 4   539.0290   3   525.5600   1.679e-07   4.172e-08   2.475e-14   5.077e-15   3.911e-22   1.671e-22  -3.477e-29   1.410e-29
 4   539.0290   4   535.5387  -5.901e-07   9.586e-08  -4.182e-14   7.050e-15   1.160e-21   3.313e-22   3.111e-29   2.009e-29
 8   269.5145   1   264.3011   8.174e-07   4.208e-08  -4.837e-14   9.393e-15  -1.210e-20   6.188e-22   2.274e-28   9.775e-29
 8   269.5145   2   258.3083   1.523e-07   5.081e-08  -4.282e-14   1.183e-14   2.627e-22   9.170e-22   5.356e-29   1.446e-28
 8   269.5145   3   264.2800  -3.784e-07   6.904e-08   4.525e-14   2.057e-14  -4.050e-22   1.063e-21  -7.471e-28   2.022e-28
 8   269.5145   4   234.3416   5.522e-08   7.094e-08   5.697e-14   1.884e-14  -3.930e-21   1.627e-21  -1.796e-28   2.563e-28
 8   269.5145   5   261.2926  -1.431e-07   4.875e-08  -3.216e-14   1.356e-14   4.396e-21   8.101e-22   3.302e-28   1.407e-28
 8   269.5145   6   256.2940   3.266e-07   4.010e-08  -1.162e-13   1.149e-14   4.956e-21   5.872e-22   1.287e-27   1.148e-28
 8   269.5145   7   204.4410  -6.418e-08   6.354e-08  -2.720e-13   3.556e-14  -5.998e-20   7.020e-21  -3.774e-27   4.724e-28
 8   269.5145   8   196.4481  -1.178e-06   1.425e-07   9.315e-14   2.864e-14   2.080e-20   7.484e-21  -2.723e-27   7.689e-28
16   134.7572   1   129.6700   6.539e-07   4.415e-08   1.818e-13   2.393e-14  -1.647e-20   2.647e-21  -2.394e-27   9.505e-28
16   134.7572   2   127.6429   2.121e-07   6.057e-08  -3.362e-14   3.419e-14  -1.257e-20   4.151e-21  -5.455e-27   1.510e-27
16   134.7572   3   117.7010   5.888e-07   4.562e-08  -1.183e-13   2.330e-14  -2.173e-20   3.792e-21   4.746e-27   1.229e-27
16   134.7572   4   127.6664  -6.190e-08   6.341e-08   1.137e-13   2.789e-14  -2.050e-21   4.644e-21  -7.650e-27   1.354e-27
16   134.7572   5   132.6431  -5.425e-07   1.591e-07   1.291e-13   7.554e-14   9.367e-21   6.043e-21  -6.595e-27   2.562e-27
16   134.7572   6   112.6942  -1.823e-07   7.394e-08  -2.798e-13   3.894e-14  -3.665e-20   7.008e-21   1.478e-26   2.287e-27
16   134.7572   7   130.6386  -4.478e-07   1.013e-07  -7.270e-15   5.581e-14   4.459e-22   5.438e-21   3.340e-27   2.152e-27
16   134.7572   8    96.7369  -1.290e-07   1.170e-07  -1.881e-13   6.668e-14   6.284e-20   1.972e-20   1.719e-26   5.470e-27
16   134.7572   9   129.6465   2.340e-07   4.497e-08  -1.356e-13   2.633e-14   8.322e-22   2.464e-21   4.787e-27   1.060e-27
16   134.7572  10   118.6855  -1.586e-08   7.335e-08   2.738e-13   3.539e-14  -5.979e-21   4.551e-21  -9.433e-27   1.654e-27
16   134.7572  11   122.6650   1.117e-06   1.101e-07  -1.991e-13   5.490e-14  -1.450e-20   4.746e-21   8.263e-27   2.163e-27
16   134.7572  12   121.6644   1.785e-07   5.847e-08   9.477e-14   2.628e-14   1.455e-20   5.087e-21   7.252e-28   1.618e-27
16   134.7572  13   122.6711   2.962e-07   7.863e-08   1.444e-13   3.939e-14   1.941e-21   4.341e-21  -8.080e-27   1.650e-27
16   134.7572  14   120.6573  -3.306e-07   1.376e-07  -2.039e-14   8.764e-14  -5.523e-20   1.244e-20   5.342e-27   4.915e-27
32    67.3786   1    62.8465  -3.292e-07   9.171e-08   3.193e-13   4.927e-14   1.537e-19   3.662e-20   1.050e-26   1.504e-26
32    67.3786   2    61.8241   9.928e-07   4.555e-08   2.017e-13   4.187e-14  -2.687e-20   9.636e-21  -3.373e-26   6.740e-27
32    67.3786   3    53.8360   4.515e-07   2.689e-08  -3.216e-13   3.452e-14   5.815e-21   1.028e-20   2.972e-26   7.392e-27
32    67.3786   4    59.8401   2.312e-07   7.745e-08  -1.185e-12   1.159e-13  -3.707e-20   1.584e-20   1.462e-25   1.909e-26
32    67.3786   5    54.8775   8.099e-07   2.199e-08  -4.615e-13   2.985e-14  -7.538e-20   1.022e-20   1.244e-25   6.976e-27
32    67.3786   6    51.8710   9.767e-08   5.639e-08  -3.710e-13   8.312e-14   8.582e-20   2.225e-20   5.867e-26   1.817e-26
32    67.3786   7    63.8373  -5.040e-07   4.051e-08   2.265e-14   5.558e-14   1.553e-19   8.656e-21  -1.574e-26   8.007e-27
32    67.3786   8    47.8714   4.048e-08   1.154e-07  -8.373e-14   1.041e-13  -1.153e-19   5.925e-20   1.980e-26   3.249e-26
32    67.3786   9    59.8379  -2.601e-07   1.970e-07  -2.426e-13   1.233e-13  -1.122e-19   5.196e-20  -3.148e-26   2.552e-26
32    67.3786  10    59.8421  -1.129e-07   1.021e-07  -4.917e-13   8.046e-14  -2.167e-20   2.398e-20   5.372e-26   1.360e-26
32    67.3786  11    49.8775  -5.156e-08   9.356e-08   5.867e-13   1.200e-13  -6.575e-20   8.068e-20  -7.990e-26   3.780e-26
32    67.3786  12    58.8251  -8.256e-07   2.770e-08  -2.208e-13   3.845e-14   5.246e-20   6.638e-21   3.580e-26   6.686e-27
32    67.3786  13    61.8443  -1.010e-06   3.101e-07  -5.598e-13   5.255e-13   1.398e-19   4.782e-20   9.184e-26   7.732e-26
32    67.3786  14    59.8492   5.463e-07   3.600e-07  -1.809e-13   2.298e-13  -9.592e-20   1.005e-19   2.870e-26   5.294e-26
32    67.3786  15    62.8136  -5.337e-08   3.824e-08   9.671e-14   3.457e-14   3.552e-20   1.147e-20  -1.813e-26   6.821e-27
32    67.3786  16    55.8514  -7.049e-07   9.414e-08   2.755e-13   1.235e-13   1.118e-19   2.549e-20  -5.076e-26   2.371e-26
32    67.3786  17    58.8472   4.071e-07   9.522e-08  -2.130e-13   1.129e-13  -3.856e-20   3.301e-20   3.331e-26   2.285e-26
32    67.3786  18    63.8044   2.707e-06   2.528e-07   5.193e-13   1.601e-13  -7.352e-19   4.078e-20  -2.218e-25   2.169e-26
32    67.3786  19    52.8585   1.099e-07   3.372e-08   2.145e-15   3.290e-14  -5.581e-20   2.192e-20  -7.220e-27   1.074e-26
32    67.3786  20    51.8677   5.475e-07   1.104e-07  -1.762e-14   7.757e-14   1.578e-19   1.059e-19   1.186e-25   4.332e-26
32    67.3786  21    63.8299   1.344e-07   1.004e-07  -7.917e-14   1.227e-13   7.600e-20   2.195e-20  -2.082e-27   1.785e-26
32    67.3786  22    54.8515   8.715e-07   1.075e-07  -5.780e-13   1.180e-13  -1.217e-19   2.728e-20   1.149e-25   2.477e-26
32    67.3786  23    63.8290  -2.044e-06   1.232e-07  -6.782e-13   1.006e-13  -1.804e-19   2.214e-20   8.897e-26   1.474e-26
32    67.3786  24    57.8365  -1.111e-06   2.180e-08   1.175e-14   2.991e-14   5.350e-20   4.522e-21  -4.871e-27   4.982e-27
32    67.3786  25    66.8351  -1.101e-06   1.431e-07   2.633e-13   1.141e-13   4.068e-20   3.623e-20  -6.329e-26   1.946e-26


==> anc/supplementary-materials/sigmaz-segments-radio-nanograv-1937-poly5.txt <==
Nseg_req  Len_req  Iseg  Len  c0  dc0  c1  dc1  c2  dc2  c3  dc3  c4  dc4  c5  dc5
 1  4957.4201   1  4957.4201   9.501e-08   6.128e-09  -1.890e-14   1.208e-16   1.323e-23   1.171e-24   2.037e-30   1.091e-32  -2.002e-40   3.191e-41  -4.239e-47   2.328e-49
 


==> anc/supplementary-materials/sigmaz-segments-radio-nanograv-1937.txt <==
Nseg_req  Len_req  Iseg  Len  c0  dc0  c1  dc1  c2  dc2  c3  dc3
 1  4957.4201   1  4957.4201  -1.775e-07   9.800e-09   1.838e-15   1.499e-16   1.818e-23   6.065e-25  -1.036e-31   5.222e-33
 2  2478.7100   1  2475.1949  -3.845e-08   1.682e-08   3.099e-14   3.682e-16   1.045e-22   3.198e-24  -4.406e-30   5.211e-32
 2  2478.7100   2  2475.4185   4.158e-07   4.450e-09   2.591e-14   1.102e-16  -9.621e-23   9.528e-25  -3.403e-30   1.632e-32
 4  1239.3550   1  1208.5063  -8.579e-07   2.305e-08  -1.035e-14   1.992e-15   9.294e-22   2.170e-23  -1.064e-29   1.099e-30
 4  1239.3550   2  1178.9358   1.128e-06   1.542e-08  -2.043e-15   7.339e-16  -3.805e-22   1.432e-23  -3.349e-30   4.564e-31
 4  1239.3550   3  1214.8527  -7.242e-07   4.298e-09  -5.126e-15   3.076e-16   4.010e-22   4.622e-24   3.549e-30   1.796e-31
 4  1239.3550   4  1226.6435   1.029e-06   6.229e-09  -2.038e-14   3.312e-16  -6.439e-22   4.764e-24  -7.642e-32   1.712e-31
 8   619.6775   1   581.4122   4.431e-07   2.888e-08  -1.134e-13   2.945e-15   6.584e-22   9.825e-23   5.171e-29   7.040e-30
 8   619.6775   2   585.2263  -8.872e-07   5.319e-08   4.398e-14   3.187e-15   5.768e-22   1.458e-22  -7.932e-29   6.870e-30
 8   619.6775   3   516.6162   9.543e-07   3.652e-08  -4.495e-14   5.487e-15   8.777e-22   1.996e-22   2.012e-28   1.707e-29
 8   619.6775   4   613.3418   7.268e-07   8.851e-09  -3.462e-14   1.048e-15  -5.953e-22   3.339e-23   8.117e-30   2.429e-30
 8   619.6775   5   605.5071  -2.556e-07   6.648e-09  -1.295e-14   6.629e-16  -3.354e-22   2.224e-23  -7.303e-30   1.475e-30
 8   619.6775   6   591.5506  -2.389e-07   8.846e-09   3.820e-14   7.243e-16  -2.722e-22   2.714e-23  -3.230e-29   1.624e-30
 8   619.6775   7   599.4136   1.043e-06   1.018e-08   8.542e-15   1.127e-15  -3.452e-22   3.047e-23   1.515e-29   2.410e-30
 8   619.6775   8   615.3782  -4.381e-08   7.130e-09  -7.440e-14   7.973e-16  -4.729e-22   2.340e-23   4.260e-29   1.704e-30
16   309.8388   1   284.1717   1.933e-06   3.920e-08  -1.579e-14   1.483e-14   1.991e-21   4.990e-22  -6.409e-28   1.076e-28
16   309.8388   2   266.2966  -1.129e-06   2.118e-08  -1.583e-13   6.534e-15   8.743e-21   2.660e-22   7.940e-28   5.212e-29
16   309.8388   3   244.3434   1.228e-06   8.689e-08   5.843e-14   1.340e-14  -6.285e-21   1.714e-21  -3.586e-29   1.894e-28
16   309.8388   4   244.3609   9.482e-07   7.103e-08   4.115e-14   1.376e-14   1.006e-20   1.711e-21   9.096e-28   1.865e-28
16   309.8388   5   287.0607   1.040e-06   1.379e-08  -1.427e-14   2.723e-15  -4.258e-22   1.967e-22   2.284e-29   2.585e-29
16   309.8388   6   299.3549   1.710e-07   1.319e-08  -2.094e-14   3.234e-15  -4.851e-22   1.660e-22  -2.009e-28   2.579e-29
16   309.8388   7   303.3253  -1.139e-07   1.043e-08  -3.701e-14   2.189e-15   1.699e-22   1.405e-22   3.213e-28   1.997e-29
16   309.8388   8   294.1942  -5.028e-07   6.506e-09  -6.554e-15   1.549e-15  -9.697e-22   8.712e-23  -1.616e-28   1.333e-29
16   309.8388   9   289.4077  -7.660e-07   6.941e-09  -2.344e-14   1.674e-15   8.548e-22   1.509e-22   3.734e-28   1.759e-29
16   309.8388  10   279.3090   2.127e-07   1.081e-08   2.160e-14   2.503e-15  -2.270e-21   1.602e-22  -1.816e-28   2.316e-29
16   309.8388  11   294.2263   9.442e-07   1.140e-08   3.919e-14   2.470e-15  -2.666e-21   1.317e-22  -1.323e-28   2.067e-29
16   309.8388  12   298.2391   1.179e-06   1.567e-08   5.829e-14   3.223e-15  -9.460e-22   1.894e-22  -4.566e-28   2.740e-29
16   309.8388  13   292.2610   7.116e-07   1.075e-08  -1.378e-14   2.552e-15  -1.189e-21   1.519e-22  -1.684e-28   2.390e-29
16   309.8388  14   309.1734  -1.059e-06   9.618e-09  -4.269e-14   2.018e-15   1.406e-21   1.000e-22  -1.079e-28   1.497e-29
32   154.9194   1   136.5814   2.430e-06   5.768e-08  -3.330e-13   4.498e-14   2.277e-20   2.439e-21   5.663e-27   1.371e-27
32   154.9194   2   140.4563   1.403e-06   5.883e-07  -5.583e-13   1.950e-13  -4.081e-20   1.400e-20   1.087e-26   5.198e-27
32   154.9194   3   133.4512  -6.835e-07   3.909e-08   2.922e-13   2.398e-14  -1.559e-20   2.319e-21  -1.221e-26   7.866e-28
32   154.9194   4   123.6656  -3.595e-07   5.262e-08   1.610e-14   1.163e-14  -8.209e-21   3.838e-21  -1.166e-27   6.443e-28
32   154.9194   5   128.8125   6.756e-07   2.058e-08   1.841e-13   1.487e-14   1.530e-20   1.856e-21  -4.889e-27   6.352e-28
32   154.9194   6   150.6112   1.081e-06   1.578e-08  -2.384e-14   9.206e-15   6.827e-22   7.854e-22   5.951e-28   2.787e-28
32   154.9194   7   132.6370   9.205e-07   1.413e-08   8.886e-14   1.091e-14  -4.116e-21   1.082e-21  -3.919e-27   3.818e-28
32   154.9194   8   120.7149   4.400e-07   2.101e-08  -5.794e-14   1.235e-14  -8.409e-21   1.930e-21  -1.215e-27   5.579e-28
32   154.9194   9   149.7199  -1.040e-08   2.387e-08  -5.380e-14   1.014e-14  -6.400e-21   1.116e-21  -3.991e-28   3.201e-28
32   154.9194  10   149.7314   8.521e-08   1.521e-08  -9.446e-14   7.539e-15  -9.693e-21   7.018e-22   3.442e-27   2.177e-28
32   154.9194  11   127.6271  -2.021e-07   1.072e-08   3.727e-14   4.883e-15   7.904e-22   8.231e-22  -6.235e-28   2.427e-28
32   154.9194  12   146.6404  -5.219e-07   1.048e-08   6.107e-16   4.172e-15   6.829e-21   4.978e-22  -5.197e-28   1.376e-28
32   154.9194  13   143.7127  -6.726e-07   1.007e-08  -3.305e-14   3.988e-15  -2.299e-21   5.610e-22  -4.752e-28   1.629e-28
32   154.9194  14   143.8093  -6.719e-07   1.020e-08   1.038e-14   4.552e-15  -7.008e-21   5.387e-22   6.020e-28   1.659e-28
32   154.9194  15   132.7220  -6.928e-07   1.520e-08   5.093e-14   6.342e-15   2.251e-21   9.641e-22  -4.159e-28   2.655e-28
32   154.9194  16   131.6822   6.543e-08   1.477e-08   1.069e-13   7.535e-15  -8.413e-21   8.227e-22  -4.186e-27   2.896e-28
32   154.9194  17   119.7484   2.479e-07   1.737e-08  -6.832e-14   8.601e-15  -8.457e-21   1.074e-21   1.343e-27   3.816e-28
32   154.9194  18   125.6471   6.526e-07   1.460e-08   8.303e-14   8.043e-15  -5.281e-21   9.323e-22  -1.718e-27   3.572e-28
32   154.9194  19   140.7393   9.257e-07   1.949e-08   5.610e-14   6.765e-15   2.024e-21   8.900e-22  -2.901e-27   2.320e-28
32   154.9194  20   142.6608   6.737e-07   2.711e-08  -1.270e-13   1.170e-14   1.668e-20   1.317e-21   3.949e-27   3.885e-28
32   154.9194  21   138.7179   1.251e-06   1.318e-08  -2.034e-14   5.935e-15   1.957e-21   7.252e-22  -9.678e-28   2.208e-28
32   154.9194  22   149.5722   7.825e-07   1.493e-08   2.856e-14   6.202e-15   3.726e-21   7.411e-22  -2.153e-27   2.086e-28
32   154.9194  23   134.6912   4.816e-07   1.508e-08  -1.189e-13   6.934e-15  -4.214e-22   9.396e-22   2.621e-27   2.835e-28
32   154.9194  24   149.4166  -6.121e-07   1.446e-08  -1.116e-14   5.687e-15  -8.596e-22   5.810e-22  -2.408e-27   1.707e-28
32   154.9194  25   141.6747  -1.310e-06   1.301e-08  -6.128e-14   4.841e-15  -7.770e-22   7.375e-22   5.759e-28   1.746e-28

